Same Rule, Different Verdicts: Rubric Language and Clause Structure in LLM Judges for Korean Support Dialogues

Services that operate in Korean often write their evaluation rubrics in Korean and hand them to an LLM judge. We test whether a judge's verdict depends on the language of the rubric and on how a rubric item is phrased. We write 12 criteria for support dialogues in four clause structures (affirmative, negated, conditional, exception) such that two pairs of structures have the same meaning, and we give each item in Korean and in English. Six low-cost models from three providers, plus one reference model, judge 60 translated ESConv dialogues and 144 constructed boundary cases under every combination (51,744 requests across the seven models). The analysis plan was fixed and committed before data collection. Cross-provider agreement is lower with Korean rubrics than with English rubrics (Cohen's kappa 0.687 vs. 0.745; difference -0.058, 95% CI [-0.072,-0.045]). Disagreement concentrates in negated, conditional, and exception items (odds ratio 5.6 relative to affirmative items). A single model changes its verdict between two items with the same meaning in 11-15% of cases. Two hypotheses are not supported: models from the same provider do not agree more than models from different providers, and adding paired examples does not reduce the language gap. We measure consistency only; no human labels are used, and all materials were drafted by an LLM.

==> anc/ANALYSIS_PLAN.md <==
# 수집 전 고정한 분석 계획



OSF 등록은 하지 않는다. 이 분석 계획은 데이터 수집 전에 커밋하고 원격 저장소에 push하여 시각 기록으로 삼는다. 실제 연구 결과가 아니라 수집 전에 확정한 연구 설계와 준비 절차를 기술한다.

## 연구 질문과 주장 범위

한국어·영어 루브릭의 언어와 문장 구조가 여러 제공사 모델의 판정 일관성에 미치는 영향을 비교한다. 사람 판정과 비교하지 않으며 정확도를 주장하지 않는다. 대상은 지원 대화와 경계 사례이며 저가 모델에서 관찰한 일관성으로 결론 범위를 제한한다.

## 선행 연구와의 관계

루브릭 언어에 따라 판정이 달라질 수 있다는 점 자체는 이미 보고되어 있어 본 연구의 새로운 기여로 삼지 않는다. 가까운 선행 연구는 다국어 판정 일관성, 영어 루브릭·지시문 사용, 답변 언어에 따른 판정 뒤집힘, 심사자 개선 방법, 루브릭의 의미 반전·부정 어휘 효과와 모델별 평가 성향을 다루었다. 본 연구는 문장 구조를 통제한 한영 루브릭과 문자적 해석·의도 해석이 갈리는 경계 사례를 사용해, 언어·문장 구조·제공사를 한 설계에서 교차하고 정답 없이 측정하는 일관성과 판정 뒤집힘을 비교한다. 영어 루브릭과 설명 생성 유무를 기준선으로 삼되 앙상블은 사용하지 않는다. 이 관계 정리는 선행 연구의 초록과 일부 본문을 확인한 범위에 근거한다.

## 표본과 조건

- 기준 12개 × 구조 POS/NEG/COND/EXC × 루브릭 언어 ko/en = 문항 96개. 문항별 MET/VIOLATED 예시 각 1개, 총 192개.
- 세트 A: ESConv 대화 60개, 한국어 번역본. 길이 20–40발화 조건, 시드 20261005. 준비 표본은 실제로 21–40발화, 13개 주제를 포함했다. 표본과 원본의 해시를 보존한다.
- 세트 B: 기준별 4개 category × 각 3개 = 144개 사례. 한국어·영어 대상 언어, 4개 구조, 2개 루브릭 언어, 예시 없음/있음의 조합. 144개 모두 Claude가 작성했으며 llm_drafted의 개수 제한은 없다.
- 확증 모델: Anthropic, OpenAI, Google 각 2개, 총 6개. Upstage는 제외한다. GPT-5.4 nano는 2027-04-01 종료 예정일이 실험 기간 뒤이므로 유지한다. Claude Opus는 참고용이다. 확증 모델 쌍 15개 중 within 3개, cross 12개.
- 세트 B 한국어 사례 36개를 시드 고정으로 선정해 추가 2회 반복한다. rep 0은 B-MAIN-KO의 같은 조합에서 가져온다.
- 기준선은 영어 루브릭과 VERDICT_ONLY 조건이다. 앙상블은 제외한다.

## 실행 규모와 절차

| 블록 | 모델당 요청 수 |
| --- | ---: |
| B-MAIN-KO | 144 × 4 × 2 × 2 = 2,304 |
| A-MAIN | 60 × 4 × 2 = 480 |
| B-BASELINE | 144 × 4 × 2 = 1,152 |
| B-REPEAT | 36 × 4 × 2 × 2 × 2 = 1,152 |
| B-MAIN-EN | 144 × 4 × 2 × 2 = 2,304 |
| 합계 | 7,392 |

참고 모델 포함 7개 모델 총 51,744개 요청이다. 자체 일관성의 기대 조합 수는 **576개(36×4×2×2)**다. 이전 288은 계산 실수로 정정했다. 조건은 줄이지 않고 expected_n=576과 실제 사용한 n을 함께 보고한다.

예비 실행은 사례 10개, 모델당 20건 이내이며 형식과 사용량 확인에만 사용하고 확증 분석에서 제외한다. 역번역은 서로 다른 제공사 2개 모델로 수행한다. 재료 작성과 대조·검토의 주체는 아래에 명시한다. 예비 실행·검정력 검토 후 입력·호출 조건·코드·모델 버전 및 수집 전 고정한 분석 계획을 확정하고 동결한다. 본 실험은 7일 이내 완료하며 시각과 버전을 기록한다.

출력 지시에서는 문항별 근거 한 문장(30단어 이내)을 먼저 요청하고 MET/VIOLATED/NA 판정 순서로 JSON을 받는다. VERDICT_ONLY는 근거를 요구하지 않는다. 기본 온도를 사용하고 추론은 비활성 또는 최소 설정으로 맞춘다. 근거 길이·키 순서는 판정의 파싱 실패 기준이 아니다. 판정·문항 수 등 형식 오류는 한 번만 재시도하고 실패하면 FAILED 결측이다. SDK 구조화 출력/JSON 강제 기능은 사용하지 않는다.

## 가설과 확증 검정

| 가설 | 추정량과 검정 | 지지 기준 |
| --- | --- | --- |
| H1 | cross 12쌍 평균 Cohen κ의 ko−en. A-MAIN/B-MAIN-KO 대상 언어 ko, 예시 없음. 대상을 세트별로 층화한 군집 부트스트랩 10,000회, 백분위 95% 구간 | 구간 상한 < 0 |
| H2 | B-MAIN-KO 대상 언어 ko. glmer 불일치 로그 오즈의 (NEG/COND/EXC 평균)−POS. rubric_lang·examples·pair_type을 같은 가중치로 평균한 emmeans 양측 Wald 검정 | 추정값 > 0, Holm p < 0.05 |
| H3 | H1과 같은 관측에서 within 평균 κ−cross 평균 κ, 두 루브릭 언어 차이를 평균. 부트스트랩 양측 p = min(1, 2×min(P(차이≤0), P(차이≥0))) | 차이 > 0, Holm p < 0.05 |
| H4 | B-MAIN-KO 대상 언어 ko, pair_type=cross. [(ko−en \| examples=false)−(ko−en \| examples=true)]의 로그 오즈. structure를 같은 가중치로 평균한 emmeans 양측 Wald 검정 | 추정값 > 0, Holm p < 0.05 |

Holm 가족은 H2, H3, H4의 세 p값, α=0.05다. examples × structure 대조는 보조 결과로만 보고하고 이 가족에 넣지 않는다. 수치 계산 실패는 결측으로 보고하며 유의하지 않은 결과로 대체하지 않는다.

회귀 종속 변수는 모델 쌍 판정의 불일치 여부다. 고정 효과는 rubric_lang * structure * pair_type * examples, 임의 절편은 대상·기준·모델 쌍이다. 수렴 실패 시 모델 쌍 임의 절편, 4원 상호작용 순으로만 제거하고 변경을 기록한다. 다른 모형 변경은 하지 않는다.

## 추가 지표와 제외 규칙

- 해석 비율: B-MAIN-KO, rep=0, RATIONALE 중 해당 뜻 묶음 PLAIN/SCOPED에서 labels.literal != labels.intended인 사례의 모든 판정이 분모다. FAILED만 제외하고 NA를 포함한다. literal 일치·intended 일치·둘 모두 불일치 비율을 모델 × rubric_lang × 뜻 묶음 × examples로 보고하고 category별 표를 추가한다.
- 자체 일관성: 모델별 반복 표본의 (case, structure, rubric_lang, examples) 조합에 대해 rep 0/1/2를 세 평가자로 본 Fleiss κ와 세 번 모두 같은 비율. 하나라도 FAILED이면 조합을 제외한다. 주 일치도 분석에는 rep 0만 사용한다.
- 전체 일치도: Fleiss κ와 명목형 Krippendorff α. Cohen κ는 쌍별 완전 관측, Fleiss는 전체 평가자가 있는 관측, α는 가용 평가자를 사용한다. 정의되지 않는 κ는 null로 보고한다.
- 실패·무응답은 결측이며 임의 판정을 넣지 않는다. 미완료 블록, pilot, 참고 모델, confirmatory=false 문항은 확증 결과에서 제외한다.
- 두 역번역 모델 모두 원문과 어긋나거나 한영 표현 차이가 원인일 때만 확증 분석에서 제외한다. 한 모델만 틀리면 제외하지 않고 목록을 공개한다. 제외 문항의 한영 짝은 함께 처리한다.
- NA를 MET와 합친 민감도 분석, 세트 A/B 별도 H1, 영어 대상 언어의 보조 결과, Claude/나머지 모델 비교를 낸다.
- POS/NEG 및 COND/EXC의 구조 뒤집힘, 루브릭 언어 뒤집힘과 VERDICT_ONLY 비교를 보고한다.

## 검정력과 비용·중단 조건

기준 κ는 **0.40**이다. 계획용 검정력 모의실험의 목표 차이 0.10에서 baseline 0.20–0.60의 결과가 같았다는 판단에 따른 계획 가정이다. 세트 A는 H1 확증 분석에 포함한다. 오류 군집 상관 0/0.2/0.5별 검정력 0.8의 최소 탐지 κ 차이를 보고하며, 특정 차이의 통과 여부로 연구 지위를 변경하지 않는다. 동일한 생성 모형으로 세트 A 대화 60 × 기준 12 × 구조 4, 세트 B 사례 144 × 구조 4의 관측을 만들고 대상 단위 군집 부트스트랩을 사용한다. 확증 모델 6개·제공사 간 12쌍을 적용한다.

부트스트랩 시드는 20261102, 표본 시드는 20261005다. 그룹별 비용 상한은 타사 합계 $10.70, Anthropic 심사 $60, Anthropic 보조 $20이다. 최종 기지출 포함 기대 비용은 Claude 심사 $43.071352, 타사 $3.60411285다. 실제 사용량이 기대와 다르면 비용 상한에 따라 중단될 수 있다.

본 실험은 B-MAIN-KO → A-MAIN → B-BASELINE → B-REPEAT → B-MAIN-EN 순서로 진행한다.

같은 연구가 이미 있으면 실험을 시작하지 않는다. 역번역에서 문항 20% 이상이 탈락하면 루브릭을 다시 작성하고 일정을 조정한다. 비용 상한 도달 시 추가 실행을 차단한다. 예산 부족을 이유로 표본을 자동 축소하지 않는다. 모델 버전 변경은 기록하고 해당 모델 재실행에 필요한 새 동결·실행 식별자를 사용한다.

## 저자 재료·번역 검수와 보조 분석 범위

문항, 예시, 프롬프트, 경계 사례 144개는 Claude가 작성했다. 역번역 대조와 번역 표본 검토도 Claude가 수행했다. 저자는 이 결과를 채택했다.

저자의 직접 확인 범위: 수집 전에는 직접 확인하지 않음

llm_drafted는 자유로운 bool이며 출처별 민감도 분석은 하지 않는다. 같은 기준·같은 언어의 네 구조는 같은 예시 본문을 쓴다. 영어 역할 용어 및 시스템 화자 표시는 counselor/client, Counselor/Client다.

범주는 HOLDS(예외 없음, PLAIN/SCOPED 라벨 같고 literal=intended), NOT_HOLDS(예외를 명시적으로 부정, 네 라벨 모두 VIOLATED), EXCEPTION(명시적 예외, PLAIN=VIOLATED, SCOPED literal=intended=NA), AMBIGUOUS(간접적 예외, PLAIN=VIOLATED, SCOPED literal=VIOLATED/intended=NA)다. 이 규칙과 저자 라벨 차이는 경고로 보고하며 저자 판정을 자동 수정하지 않는다.

두 역번역 모델 모두 원문과 어긋나거나 한영 표현 차이가 원인일 때만 confirmatory=false로 한다. 한 모델만 틀리면 제외하지 않고 목록을 공개한다. 수정 10개 문항의 두 모델 역번역이 원문과 일치한다는 대조 결과를 채택하여 전체 96개 모두 confirmatory=true로 확정했다. 채택한 대조 결과의 gpt-nano 단독 오류 목록은 C04-NEG-en, C10-NEG-ko, C11-NEG-en이다. 시스템이 새 역번역을 의미 판정하거나 confirmatory를 바꾸지 않는다.

공식 ESConv에서 시드 20261005로 뽑은 60개 표본의 체크섬은 이전 표본 기록과 일치한다. 새 Sonnet 번역의 턴 수·화자를 검사하고 시드로 선정한 12개(20%)는 Claude가 검토했다. 사람이 검수한 것이 아니다. Claude가 376발화를 읽고 작성한 검토 CSV를 import한 결과 오류 5개, 오류율 1.329787%로 5% 아래다. 검토 파일과 주체를 보존하고 해당 12개에만 review_provenance를 기록하며 author_checked=false를 유지한다. 오류율이 5%를 넘으면 기존 계획의 전체 재번역 조건을 적용하되 추가 유료 실행은 별도 승인이 필요하다.

H1–H4·해석 비율·자체 일관성의 대상 언어는 한국어다. B-MAIN-EN 없이 주 분석이 가능하며, 영어 대상 보조 분석은 확증 6개 모델이 모두 그 블록을 완료했을 때만 낸다. 한국 제공사 모델이 없어 한국 제공사에 일반화할 수 없다는 한계를 명시한다.

## 고정 모델과 호출 조건

날짜 스냅샷이 공개되어 있으면 고정하고 없으면 별칭을 사용하며 실제 응답 모델 문자열을 저장한다. 다음은 공식 문서·계정 확인과 성공한 예비 실행을 반영한 고정 값이다. 모든 모델은 batch, 할인 50%, 기본 온도, 구조화 출력 강제 없음이다. 단가는 USD/백만 텍스트 토큰(표준 입력/출력)이다.

| 키 | 역할 | 모델 ID | 추론 설정 | 입력 / 출력 | 종료일 |
|---|---|---|---|---:|---|
| claude-sonnet | confirmatory | claude-sonnet-5-5 | {"thinking": {"type": "between_tools"}, "output_config": {"effort": "low"}} | 2.0 / 10.0 | 공식 종료일 미확인 |
| claude-haiku | confirmatory | claude-haiku-4-5-20251001 | {"thinking": {"type": "disabled"}} | 1.0 / 5.0 | 공식 종료일 미확인 |
| claude-opus | reference | claude-opus-5-5 | {"thinking": {"type": "adaptive"}, "output_config": {"effort": "low"}} | 4.0 / 20.0 | 공식 종료일 미확인 |
| gpt-luna | confirmatory | gpt-5.6-luna | {"reasoning_effort": "none"} | 0.2 / 1.2 | 공식 종료일 미확인 |
| gpt-nano | confirmatory | gpt-5.4-nano-2026-03-17 | {"reasoning_effort": "none"} | 0.2 / 1.25 | 2027-04-01 |
| gemini-fl35 | confirmatory | gemini-3.5-flash-lite | {"thinking_config": {"thinking_level": "minimal"}} | 0.3 / 2.5 | 공식 종료일 미확인 |
| gemini-fl31 | confirmatory | gemini-3.1-flash-lite | {"thinking_config": {"thinking_level": "minimal"}} | 0.25 / 1.5 | 2027-05-07 |

claude-sonnet: 공식 문서에서 Sonnet 5.5는 disabled를 지원하지 않고 between_tools가 최저 추론 설정이며 low effort를 허용한다고 설명하므로, 도구를 사용하지 않는 본 실험에서는 between_tools + low를 사용한다. 예비 실행 20건(한국어·영어 각 10건)에서 관측된 thinking/redacted_thinking 블록은 총 0개다. [공식 설정 근거](https://platform.claude.com/docs/en/models/sonnet-5-5/migration-guide#turn-off-up-front-thinking) (확인일: 2026-10-06).

claude-haiku: 공식 문서에서 Haiku 4.5는 disabled를 지원하므로 추론 비활성화를 위해 disabled를 사용한다. 예비 실행 20건(한국어·영어 각 10건)에서 관측된 thinking/redacted_thinking 블록은 총 0개다. [공식 설정 근거](https://platform.claude.com/docs/en/models/sonnet-5-5/migration-guide#thinking-runs-by-default) (확인일: 2026-10-06).

참고 Opus는 추론을 끌 수 없어 adaptive+low를 사용하며 다른 모델과 설정이 다르다. Gemini minimal은 추론 완전 비활성을 보장하지 않는다. 타사 네 모델은 각 20건 pilot에서 첫 설정이 수용됐고 모두 유효 파싱 후 verified=true로 기록했다. pilot 결과는 형식·비용 운영 자료이며 가설 분석에는 사용하지 않는다.

본 실험 시작일+7일 이내 종료 예정이거나 이미 종료된 모델은 시작을 거부한다. 저장된 최초 UTC 시작일을 유지하며 재개로 기간을 연장하지 않는다. 종료일 미확인은 영구 가용성을 뜻하지 않는다.

## 번역 검토와 연구 한계

번역 검토 주체는 Claude이며 독립적인 사람 검토가 아니다. 따라서 검토 오류율 1.329787%는 사람에 의해 검증된 번역 정확도나 전체 60개 대화의 오류율을 의미하지 않는다. 번역에서 제안 평서문이 의문형으로 바뀐 경향이 관찰됐다. 이러한 발화 기능의 변화가 판정에 영향을 줄 수 있다는 한계로 보고한다. Claude가 재료 초안·번역·번역 검토에 참여했다는 점, 한국 제공사 모델 부재, Opus의 추론 설정 차이를 함께 명시한다.

## 동결과 재현 정보

본 실험은 7개 모델 × 7,392 = 51,744건이다. 현재 제출·수집은 0건이고 예비 실행·보조 실행은 본 실험과 분리했다. 본 실험 유료 실행은 분석 계획의 커밋·push 절차를 거친 뒤 승인된 범위 안에서 시작하며 첫 제출 UTC 시각을 실행 기록에 기록하고 그 시점부터 7일 이내 수집한다. 시작 시 종료일 검사를 다시 수행한다.

- Python 3.12.14; R 4.6.1. Python 의존성은 잠금 정보로 고정한다.

입력·설정·검토 근거 및 실행 Python/R 코드와 의존성 정보를 동결했다. 익명 공개본에서는 원본과 연결되는 식별 해시를 생략했다. 원본과 실제 요청·응답, 비용 장부는 별도로 보존한다.

## 저자 및 원격 기록

저자 명단: 미기재

소속: 미기재




원격 저장소가 없거나 push가 실패하면 그 사실과 로컬 커밋 해시를 기록하고 승인된 수집을 진행한다.


==> anc/LICENSE <==
Anonymous research package — licensing notice

1. Research materials and data

The rubric criteria, items, examples, boundary cases, prompt templates,
translated dialogues, judgment records (including rationales), analysis data,
and result tables are licensed under Creative Commons
Attribution-NonCommercial 4.0 International (CC BY-NC 4.0), to the extent the
licensors hold applicable rights. The full legal text is included in
licenses/CC-BY-NC-4.0.txt and is available at:
https://creativecommons.org/licenses/by-nc/4.0/legalcode.en

Attribute newly created materials and judgment data to the anonymous study
contributors and identify changes. ESConv-derived translations additionally
retain the original dataset attribution in licenses/ATTRIBUTION.md.
No endorsement by a dataset creator or model provider is implied.

2. Code

The code in src/, analysis/, and the Python/shell entry points at the root of
this package, together with associated software documentation, is licensed
under the MIT License below. Third-party dependencies are not relicensed;
they retain their respective licenses. MIT does not replace the CC BY-NC 4.0
license for data merely because code loads or exports those data.

MIT License

Copyright (c) 2026 Anonymous study contributors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/R-session.txt <==
R version 4.6.1 (2026-06-24)
Platform: aarch64-apple-darwin27.0.0
Running under: macOS Golden Gate 27.0

Matrix products: default
BLAS: OpenBLAS 0.3.34
LAPACK: 3.12.1

locale:
[1] C.UTF-8/C.UTF-8/C.UTF-8/C/C.UTF-8/C.UTF-8


tzcode source: internal

attached base packages:
[1] stats     graphics  grDevices utils     datasets  methods   base     

loaded via a namespace (and not attached):
[1] compiler_4.6.1
lme4 2.0.6 
jsonlite 2.0.0 
emmeans 2.0.4 


==> anc/README.md <==
# Reproduction package

This package contains the fixed analysis and de-identified research materials
for an evaluation of rubric language and clause structure in LLM judges.
It performs no model calls and introduces no new statistical tests.

## Contents

- `materials/criteria.jsonl`: 12 criteria; `items.jsonl`: 96 items;
  `examples.jsonl`: 192 examples; `cases.jsonl`: 144 bilingual boundary cases;
  `prompts/ko.md` and `prompts/en.md`: full prompt templates. These files preserve
  the supplied text verbatim. All 96 items remain confirmatory.
- `materials/dialogues_ko.jsonl`: 60 Korean translations of ESConv dialogues,
  1,721 utterances, with dialogue IDs, topics, and speaker/text turns.
- `data/judgments.csv` and `.parquet`: identical item-level judgment records.
  There are 51,744 model/request combinations and 88,704 item-level rows.
  The same condition request ID can occur in multiple models; join on
  `(request_id, model_key, item_id)`. R-prefixed request IDs are release-local.
  Set A requests contain 12 item judgments, whereas Set B requests contain one.
  CSV readers must preserve literal `NA` as a verdict (do not use default
  NA-string inference); blank verdicts denote missing responses. The runner
  uses Parquet, which preserves this distinction. `rationale_word_count` and
  `rationale_over_30` are text-length diagnostics, not billed tokens or API usage.
  No original API response objects, token usage fields, cost fields, credentials,
  or provider job IDs are included.
- `data/manifest.json`: only analysis scope, completed blocks, item inclusion,
  model IDs/call settings, and bootstrap settings needed for reproduction.
- `ANALYSIS_PLAN.md`: copy of the analysis plan fixed before collection.
  Identifying provenance metadata are omitted; hypotheses and procedures remain.
- `src/rle/analysis/` and `analysis/glmm.R`: fixed analysis implementations.
  Agreement, bootstrap, flips and R model code are unchanged. The report's
  internal policy label and error-document link are renamed; import helpers
  contain only the exact functions needed by analysis. No model client exists.
- `results.json`: saved reference results, with identifying freeze metadata removed.
- `make_tables.py`: Tables 1/2 (CSV/LaTeX), plus saved analysis table exports.
  `paper_table_claims.json` independently transcribes the manuscript's 52 cells.
- `reproduce.py`, `reproduce.sh`: fixed analysis and numerical comparison.
- `requirements.txt`, `environment.json`, `R-session.txt`: tested dependencies.
- `licenses/`: ESConv license and source attribution.

## Study and data scope

The six confirmatory models are two each from Anthropic, OpenAI and Google;
Claude Opus is reference-only. The five blocks are: Korean boundary cases
(B-MAIN-KO, 2,304 requests/model), Korean translated dialogues (A-MAIN, 480),
verdict-only boundary-case baseline (B-BASELINE, 1,152), repeated Korean cases
(B-REPEAT, 1,152), and English boundary cases (B-MAIN-EN, 2,304).
There are 7,392 requests/model and seven models. H1–H4 use Korean targets;
English targets enter only the fixed auxiliary analysis. No training split or
fine-tuning is used. Pilot and auxiliary model outputs are excluded.
Items, examples, prompts, boundary cases, translations, and review/comparison
were produced using LLMs. No new human annotators or participants were recruited.
The source ESConv data are human conversations; release anonymization concerns
research-author metadata, not a claim that every participant is unidentifiable.

## Offline reproduction

Prerequisites: Python 3.12.14 and packages pinned in `requirements.txt`;
R 4.6.1 with lme4 2.0.6, jsonlite 2.0.0, emmeans 2.0.4 and their dependencies.
Make `python` and `Rscript` available on PATH. Packages must already be installed
before disconnecting the network. The bundle does not vendor package binaries.
On another platform, use the same versions when possible; numerical tolerances
are relative 1e-10 and absolute 1e-12 (reported alongside exact equality).

From this directory, with network access disabled:

```sh
sh reproduce.sh
```

For an enforced offline test on macOS, the exact equivalent command is:

```sh
sandbox-exec -p '(version 1)(allow default)(deny network*)' sh reproduce.sh
```

The runner also refuses Python socket connections. R performs no downloads.
Outputs go to `outputs/reproduction/`, including recomputed `results.json`,
fixed regression output, `paper/Table1.csv`, `paper/Table2.csv`, LaTeX tables,
and `verification.json`. The latter compares metrics (including H1–H4),
Holm values, hypothesis support, regression, sensitivities, all analysis tables,
and the 52 manuscript table cells. A mismatch aborts with a nonzero exit code.
The reference `results.json` is never overwritten. Repetition uses the same
fixed bootstrap seed (20261102), 10,000 iterations and fixed GLMM/fallback order.

To regenerate presentation tables from the saved results without rerunning:

```sh
python make_tables.py results.json
```

Table 1 selects `tables.agreement_summary`: Korean units, no examples,
cross-provider pairs; each set × rubric language × structure cell is shown.
Table 2 uses `structure_flips` (Set B, no examples, valid-n weighted POS/NEG and
COND/EXC contrasts by rubric language), `language_flips` (Sets A+B, no examples,
valid-n weighted), `repeat_consistency.fleiss_kappa`, and
`interpretation_divergent.literal_rate` (equal mean of the two example conditions;
both have n=72). Display rounding is decimal half-up. No new test is performed.

Offline verification timing and results are recorded below.

## License and intended use

ESConv Korean translations are distributed under CC BY-NC 4.0. See
`licenses/ESConv-CC-BY-NC-4.0.txt` and `licenses/ATTRIBUTION.md` for attribution,
source and translation changes. Intended use is noncommercial research into
judge consistency, not clinical assessment, counseling advice or deployment.
Research materials, translated dialogues, judgment records and result data are
CC BY-NC 4.0; code and its associated documentation are MIT. See `LICENSE`
for scope and full terms. Original third-party attribution remains applicable.
No proprietary model weights are distributed.

## Verified clean-copy execution

Offline clean-copy execution completed in 160.907 seconds on
macOS ARM64 CPU with the versions above. All 8,342 numeric
comparisons were exactly equal (maximum absolute difference 0), including H1–H4
estimates/intervals/p values, Holm values and all 16 Table 1 and 36 Table 2 cells.
See `verification-summary.json`. Original statistical inputs and functions were
not modified. No new confirmatory test or API call was made.

## Exploratory manuscript audit

```sh
python exploratory_v05.py
```

This optional command recomputes descriptive values only from judgment records;
it adds no hypothesis test. The CSV reader uses `keep_default_na=False`, retains
literal `NA` verdicts and converts only empty/FAILED verdicts to missing values.
It also verifies agreement with Parquet. The audit includes criterion-specific
POS/NEG kappas, all C08 Korean-only flips and the quoted example, and Opus rates.
The manuscript has two numerical discrepancies: only 3 of the other 7 criteria
have NEG language gaps <=0.15; the pooled Opus/Nano kappa is 0.4746204 (0.47 at
two decimals). See generated claims.csv. This audit does not modify the paper
or the fixed results. Opus pooled kappa and mean structure-cell kappa are
reported separately, as they are different descriptive summaries.

See `licenses/MODEL_OUTPUT_TERMS.md` for the dated API output redistribution
review. All rationales remain present; no provider prohibition applicable to
these outputs was identified. Generated rationales can be inaccurate and must
not be treated as independently checked facts or counseling advice.

The updated v0.5 package was checked again offline: all fixed values remain
exactly equal. The optional exploratory audit was also rerun in the empty-copy
environment; its CSV/JSON files match the manuscript audit byte for byte.
The two descriptive manuscript discrepancies above remain reported, not edited.


==> anc/analysis/glmm.R <==
#!/usr/bin/env Rscript
# Fixed preregistered model; the only permitted fallbacks are documented below.
args <- commandArgs(trailingOnly=TRUE)
if (length(args) != 2) stop("Usage: Rscript analysis/glmm.R observations.csv output_dir")
if (!requireNamespace("lme4", quietly=TRUE) || !requireNamespace("jsonlite", quietly=TRUE) || !requireNamespace("emmeans", quietly=TRUE)) {
  stop("Install R packages lme4, jsonlite and emmeans")
}
out <- args[2]
dir.create(out, recursive=TRUE, showWarnings=FALSE)
d <- read.csv(args[1], stringsAsFactors=FALSE)
for (name in c("rubric_lang", "structure", "pair_type", "examples", "cluster_id", "criterion_id", "model_pair")) d[[name]] <- factor(d[[name]])
d$rubric_lang <- relevel(d$rubric_lang, "en")
d$structure <- relevel(d$structure, "POS")
d$pair_type <- relevel(d$pair_type, "cross")
forms <- c(
  "disagree ~ rubric_lang * structure * pair_type * examples + (1|cluster_id) + (1|criterion_id) + (1|model_pair)",
  "disagree ~ rubric_lang * structure * pair_type * examples + (1|cluster_id) + (1|criterion_id)",
  "disagree ~ (rubric_lang + structure + pair_type + examples)^3 + (1|cluster_id) + (1|criterion_id)"
)
fit <- NULL
attempts <- list()
for (i in seq_along(forms)) {
  warnings <- character()
  candidate <- tryCatch(withCallingHandlers(
    lme4::glmer(as.formula(forms[i]), data=d, family=binomial,
                control=lme4::glmerControl(optimizer="bobyqa", optCtrl=list(maxfun=200000))),
    warning=function(w) {warnings <<- c(warnings, conditionMessage(w)); invokeRestart("muffleWarning")}), error=function(e) e)
  good <- !inherits(candidate, "error") && is.null(candidate@optinfo$conv$lme4$messages) && !lme4::isSingular(candidate)
  attempts[[i]] <- list(formula=forms[i], converged=good, warnings=warnings,
                       error=if(inherits(candidate, "error")) conditionMessage(candidate) else NULL)
  if (good) { fit <- candidate; break }
}
result <- list(status=if(is.null(fit)) "failed" else "ok", attempts=attempts,
               fallback=if(is.null(fit)) "all_permitted_models_failed" else c("none", "drop_model_pair_intercept", "drop_model_pair_intercept_and_four_way")[i],
               R_version=R.version.string, lme4_version=as.character(packageVersion("lme4")))
if (!is.null(fit)) {
  tab <- as.data.frame(coef(summary(fit)))
  tab$term <- rownames(tab)
  names(tab)[1:4] <- c("estimate", "std_error", "z", "p_value")
  write.csv(tab, file.path(out, "coefficients.csv"), row.names=FALSE)
  # Contrasts on the linear predictor (log odds), never response probabilities.
  summarize_contrast <- function(grid, weights) {
    ans <- as.data.frame(summary(emmeans::contrast(grid, list(planned=weights), adjust="none"),
                                 infer=c(TRUE, TRUE), type="link", df=Inf))
    list(estimate=ans$estimate[1], std_error=ans$SE[1], z=ans$z.ratio[1],
         p_value=ans$p.value[1], method="two-sided Wald", scale="log_odds")
  }
  h2 <- emmeans::emmeans(fit, ~ structure, weights="equal", type="link")
  lev <- as.character(as.data.frame(h2)$structure)
  result$H2 <- summarize_contrast(h2, ifelse(lev == "POS", -1, 1/3))
  h4 <- emmeans::emmeans(fit, ~ rubric_lang * examples,
                         at=list(pair_type="cross"), weights="equal", type="link")
  cells <- as.data.frame(h4)
  weights <- ifelse(cells$rubric_lang == "ko", 1, -1) *
             ifelse(tolower(as.character(cells$examples)) == "false", 1, -1)
  result$H4 <- summarize_contrast(h4, weights)
  extra <- emmeans::emmeans(fit, ~ structure * examples, weights="equal", type="link")
  cells <- as.data.frame(extra)
  result$auxiliary_examples_structure <- list()
  for (level in c("NEG", "COND", "EXC")) {
    weights <- (as.numeric(cells$structure == level) - as.numeric(cells$structure == "POS")) *
               ifelse(tolower(as.character(cells$examples)) == "true", 1, -1)
    result$auxiliary_examples_structure[[level]] <- summarize_contrast(extra, weights)
  }
  result$emmeans_version <- as.character(packageVersion("emmeans"))

}
jsonlite::write_json(result, file.path(out, "status.json"), auto_unbox=TRUE, pretty=TRUE, null="null", na="null", digits=16)


==> anc/data/manifest.json <==
{
  "kind": "main",
  "mock": false,
  "derived_mock": false,
  "experiment": {
    "analysis_definitions": "fixed_analysis",
    "bootstrap_iterations": 10000,
    "bootstrap_seed": 20261102
  },
  "models": [
    {
      "key": "claude-sonnet",
      "provider": "anthropic",
      "role": "confirmatory",
      "model_id": "claude-sonnet-5-5",
      "call_params": {
        "output_config": {
          "effort": "low"
        },
        "thinking": {
          "type": "between_tools"
        }
      },
      "max_output_tokens": {},
      "mode": "batch"
    },
    {
      "key": "claude-haiku",
      "provider": "anthropic",
      "role": "confirmatory",
      "model_id": "claude-haiku-4-5-20251001",
      "call_params": {
        "thinking": {
          "type": "disabled"
        }
      },
      "max_output_tokens": {},
      "mode": "batch"
    },
    {
      "key": "claude-opus",
      "provider": "anthropic",
      "role": "reference",
      "model_id": "claude-opus-5-5",
      "call_params": {
        "output_config": {
          "effort": "low"
        },
        "thinking": {
          "type": "adaptive"
        }
      },
      "max_output_tokens": {},
      "mode": "batch"
    },
    {
      "key": "gpt-luna",
      "provider": "openai",
      "role": "confirmatory",
      "model_id": "gpt-5.6-luna",
      "call_params": {
        "reasoning_effort": "none"
      },
      "max_output_tokens": {},
      "mode": "batch"
    },
    {
      "key": "gpt-nano",
      "provider": "openai",
      "role": "confirmatory",
      "model_id": "gpt-5.4-nano-2026-03-17",
      "call_params": {
        "reasoning_effort": "none"
      },
      "max_output_tokens": {},
      "mode": "batch"
    },
    {
      "key": "gemini-fl35",
      "provider": "google",
      "role": "confirmatory",
      "model_id": "gemini-3.5-flash-lite",
      "call_params": {
        "thinking_config": {
          "thinking_level": "minimal"
        }
      },
      "max_output_tokens": {},
      "mode": "batch"
    },
    {
      "key": "gemini-fl31",
      "provider": "google",
      "role": "confirmatory",
      "model_id": "gemini-3.1-flash-lite",
      "call_params": {
        "thinking_config": {
          "thinking_level": "minimal"
        }
      },
      "max_output_tokens": {},
      "mode": "batch"
    }
  ],
  "items": [
    {
      "item_id": "C01-POS-ko",
      "confirmatory": true
    },
    {
      "item_id": "C01-POS-en",
      "confirmatory": true
    },
    {
      "item_id": "C01-NEG-ko",
      "confirmatory": true
    },
    {
      "item_id": "C01-NEG-en",
      "confirmatory": true
    },
    {
      "item_id": "C01-COND-ko",
      "confirmatory": true
    },
    {
      "item_id": "C01-COND-en",
      "confirmatory": true
    },
    {
      "item_id": "C01-EXC-ko",
      "confirmatory": true
    },
    {
      "item_id": "C01-EXC-en",
      "confirmatory": true
    },
    {
      "item_id": "C02-POS-ko",
      "confirmatory": true
    },
    {
      "item_id": "C02-POS-en",
      "confirmatory": true
    },
    {
      "item_id": "C02-NEG-ko",
      "confirmatory": true
    },
    {
      "item_id": "C02-NEG-en",
      "confirmatory": true
    },
    {
      "item_id": "C02-COND-ko",
      "confirmatory": true
    },
    {
      "item_id": "C02-COND-en",
      "confirmatory": true
    },
    {
      "item_id": "C02-EXC-ko",
      "confirmatory": true
    },
    {
      "item_id": "C02-EXC-en",
      "confirmatory": true
    },
    {
      "item_id": "C03-POS-ko",
      "confirmatory": true
    },
    {
      "item_id": "C03-POS-en",
      "confirmatory": true
    },
    {
      "item_id": "C03-NEG-ko",
      "confirmatory": true
    },
    {
      "item_id": "C03-NEG-en",
      "confirmatory": true
    },
    {
      "item_id": "C03-COND-ko",
      "confirmatory": true
    },
    {
      "item_id": "C03-COND-en",
      "confirmatory": true
    },
    {
      "item_id": "C03-EXC-ko",
      "confirmatory": true
    },
    {
      "item_id": "C03-EXC-en",
      "confirmatory": true
    },
    {
      "item_id": "C04-POS-ko",
      "confirmatory": true
    },
    {
      "item_id": "C04-POS-en",
      "confirmatory": true
    },
    {
      "item_id": "C04-NEG-ko",
      "confirmatory": true
    },
    {
      "item_id": "C04-NEG-en",
      "confirmatory": true
    },
    {
      "item_id": "C04-COND-ko",
      "confirmatory": true
    },
    {
      "item_id": "C04-COND-en",
      "confirmatory": true
    },
    {
      "item_id": "C04-EXC-ko",
      "confirmatory": true
    },
    {
      "item_id": "C04-EXC-en",
      "confirmatory": true
    },
    {
      "item_id": "C05-POS-ko",
      "confirmatory": true
    },
    {
      "item_id": "C05-POS-en",
      "confirmatory": true
    },
    {
      "item_id": "C05-NEG-ko",
      "confirmatory": true
    },
    {
      "item_id": "C05-NEG-en",
      "confirmatory": true
    },
    {
      "item_id": "C05-COND-ko",
      "confirmatory": true
    },
    {
      "item_id": "C05-COND-en",
      "confirmatory": true
    },
    {
      "item_id": "C05-EXC-ko",
      "confirmatory": true
    },
    {
      "item_id": "C05-EXC-en",
      "confirmatory": true
    },
    {
      "item_id": "C06-POS-ko",
      "confirmatory": true
    },
    {
      "item_id": "C06-POS-en",
      "confirmatory": true
    },
    {
      "item_id": "C06-NEG-ko",
      "confirmatory": true
    },
    {
      "item_id": "C06-NEG-en",
      "confirmatory": true
    },
    {
      "item_id": "C06-COND-ko",
      "confirmatory": true
    },
    {
      "item_id": "C06-COND-en",
      "confirmatory": true
    },
    {
      "item_id": "C06-EXC-ko",
      "confirmatory": true
    },
    {
      "item_id": "C06-EXC-en",
      "confirmatory": true
    },
    {
      "item_id": "C07-POS-ko",
      "confirmatory": true
    },
    {
      "item_id": "C07-POS-en",
      "confirmatory": true
    },
    {
      "item_id": "C07-NEG-ko",
      "confirmatory": true
    },
    {
      "item_id": "C07-NEG-en",
      "confirmatory": true
    },
    {
      "item_id": "C07-COND-ko",
      "confirmatory": true
    },
    {
      "item_id": "C07-COND-en",
      "confirmatory": true
    },
    {
      "item_id": "C07-EXC-ko",
      "confirmatory": true
    },
    {
      "item_id": "C07-EXC-en",
      "confirmatory": true
    },
    {
      "item_id": "C08-POS-ko",
      "confirmatory": true
    },
    {
      "item_id": "C08-POS-en",
      "confirmatory": true
    },
    {
      "item_id": "C08-NEG-ko",
      "confirmatory": true
    },
    {
      "item_id": "C08-NEG-en",
      "confirmatory": true
    },
    {
      "item_id": "C08-COND-ko",
      "confirmatory": true
    },
    {
      "item_id": "C08-COND-en",
      "confirmatory": true
    },
    {
      "item_id": "C08-EXC-ko",
      "confirmatory": true
    },
    {
      "item_id": "C08-EXC-en",
      "confirmatory": true
    },
    {
      "item_id": "C09-POS-ko",
      "confirmatory": true
    },
    {
      "item_id": "C09-POS-en",
      "confirmatory": true
    },
    {
      "item_id": "C09-NEG-ko",
      "confirmatory": true
    },
    {
      "item_id": "C09-NEG-en",
      "confirmatory": true
    },
    {
      "item_id": "C09-COND-ko",
      "confirmatory": true
    },
    {
      "item_id": "C09-COND-en",
      "confirmatory": true
    },
    {
      "item_id": "C09-EXC-ko",
      "confirmatory": true
    },
    {
      "item_id": "C09-EXC-en",
      "confirmatory": true
    },
    {
      "item_id": "C10-POS-ko",
      "confirmatory": true
    },
    {
      "item_id": "C10-POS-en",
      "confirmatory": true
    },
    {
      "item_id": "C10-NEG-ko",
      "confirmatory": true
    },
    {
      "item_id": "C10-NEG-en",
      "confirmatory": true
    },
    {
      "item_id": "C10-COND-ko",
      "confirmatory": true
    },
    {
      "item_id": "C10-COND-en",
      "confirmatory": true
    },
    {
      "item_id": "C10-EXC-ko",
      "confirmatory": true
    },
    {
      "item_id": "C10-EXC-en",
      "confirmatory": true
    },
    {
      "item_id": "C11-POS-ko",
      "confirmatory": true
    },
    {
      "item_id": "C11-POS-en",
      "confirmatory": true
    },
    {
      "item_id": "C11-NEG-ko",
      "confirmatory": true
    },
    {
      "item_id": "C11-NEG-en",
      "confirmatory": true
    },
    {
      "item_id": "C11-COND-ko",
      "confirmatory": true
    },
    {
      "item_id": "C11-COND-en",
      "confirmatory": true
    },
    {
      "item_id": "C11-EXC-ko",
      "confirmatory": true
    },
    {
      "item_id": "C11-EXC-en",
      "confirmatory": true
    },
    {
      "item_id": "C12-POS-ko",
      "confirmatory": true
    },
    {
      "item_id": "C12-POS-en",
      "confirmatory": true
    },
    {
      "item_id": "C12-NEG-ko",
      "confirmatory": true
    },
    {
      "item_id": "C12-NEG-en",
      "confirmatory": true
    },
    {
      "item_id": "C12-COND-ko",
      "confirmatory": true
    },
    {
      "item_id": "C12-COND-en",
      "confirmatory": true
    },
    {
      "item_id": "C12-EXC-ko",
      "confirmatory": true
    },
    {
      "item_id": "C12-EXC-en",
      "confirmatory": true
    }
  ],
  "completed_blocks": [
    "B-MAIN-KO",
    "A-MAIN",
    "B-BASELINE",
    "B-REPEAT",
    "B-MAIN-EN"
  ],
  "input_hash": "withheld_for_anonymous_release",
  "completed_blocks_by_model": {
    "claude-haiku": [
      "B-MAIN-KO",
      "A-MAIN",
      "B-BASELINE",
      "B-REPEAT",
      "B-MAIN-EN"
    ],
    "claude-opus": [
      "B-MAIN-KO",
      "A-MAIN",
      "B-BASELINE",
      "B-REPEAT",
      "B-MAIN-EN"
    ],
    "claude-sonnet": [
      "B-MAIN-KO",
      "A-MAIN",
      "B-BASELINE",
      "B-REPEAT",
      "B-MAIN-EN"
    ],
    "gemini-fl31": [
      "B-MAIN-KO",
      "A-MAIN",
      "B-BASELINE",
      "B-REPEAT",
      "B-MAIN-EN"
    ],
    "gemini-fl35": [
      "B-MAIN-KO",
      "A-MAIN",
      "B-BASELINE",
      "B-REPEAT",
      "B-MAIN-EN"
    ],
    "gpt-luna": [
      "B-MAIN-KO",
      "A-MAIN",
      "B-BASELINE",
      "B-REPEAT",
      "B-MAIN-EN"
    ],
    "gpt-nano": [
      "B-MAIN-KO",
      "A-MAIN",
      "B-BASELINE",
      "B-REPEAT",
      "B-MAIN-EN"
    ]
  }
}


==> anc/environment.json <==
{
  "Python": "3.12.14",
  "packages": {
    "Jinja2": "3.1.6",
    "MarkupSafe": "3.0.4",
    "contourpy": "1.4.0",
    "cycler": "0.12.1",
    "fonttools": "4.66.1",
    "formulaic": "1.2.2",
    "interface_meta": "2.0.1",
    "kiwisolver": "1.5.1",
    "krippendorff": "0.8.2",
    "matplotlib": "3.11.2",
    "narwhals": "2.26.0",
    "numpy": "2.5.3",
    "packaging": "26.3",
    "pandas": "2.3.3",
    "patsy": "1.0.3",
    "pillow": "12.3.0",
    "pyarrow": "25.0.1",
    "pyparsing": "3.3.3",
    "python-dateutil": "2.9.0.post0",
    "pytz": "2026.4",
    "scipy": "1.18.1",
    "six": "1.17.0",
    "statsmodels": "0.15.0",
    "typing_extensions": "4.16.0",
    "tzdata": "2026.5",
    "wrapt": "2.5.0"
  },
  "R": "4.6.1",
  "R_packages": {
    "lme4": "2.0.6",
    "jsonlite": "2.0.0",
    "emmeans": "2.0.4"
  }
}


==> anc/exploratory_v05.py <==
"""Descriptive audit only. No hypothesis test, fitting, bootstrap or API call."""
from pathlib import Path
import sys,json,itertools,csv
from decimal import Decimal,ROUND_HALF_UP
import pandas as pd
import numpy as np
ROOT=Path(__file__).resolve().parent
sys.path.insert(0,str(ROOT/'src'))
from rle.analysis.agreement import cohen_kappa
from rle.analysis.flips import structure_flips
out=Path(sys.argv[1]) if len(sys.argv)>1 else ROOT/'outputs/exploratory_v05'
out.mkdir(parents=True,exist_ok=True)
f=pd.read_csv(ROOT/'data/judgments.csv',keep_default_na=False)
raw=pd.read_parquet(ROOT/'data/judgments.parquet')
assert f.verdict.eq('NA').sum()==raw.verdict.eq('NA').sum()==11877
assert f.verdict.eq('').sum()==raw.verdict.isna().sum()==1219
assert f.parse_status.eq('FAILED').equals(f.verdict.eq(''))
f.loc[f.verdict.eq(''),'verdict']=None
assert f.verdict.fillna('<MISSING>').tolist()==raw.verdict.fillna('<MISSING>').tolist()
base=f[f.block.eq('B-MAIN-KO')&f.unit_lang.eq('ko')&~f.examples&f.rep.eq(0)&f['mode'].eq('RATIONALE')&f.confirmatory].copy()
confirm=base[base.role.eq('confirmatory')];providers=confirm.groupby('model_key').provider.first().to_dict()
pairs=[(a,b) for a,b in itertools.combinations(sorted(providers),2) if providers[a]!=providers[b]]
assert len(pairs)==12
pair_rows=[];criterion=[]
for c,g in confirm.groupby('criterion_id'):
 for s in ['POS','NEG']:
  for lang in ['ko','en']:
   wide=g[g.structure.eq(s)&g.rubric_lang.eq(lang)].pivot(index='unit_id',columns='model_key',values='verdict')
   values=[]
   for a,b in pairs:
    paired=wide[[a,b]].dropna();k=cohen_kappa(paired[a],paired[b]);values.append(k)
    pair_rows.append({'criterion':c,'structure':s,'rubric_lang':lang,'model_a':a,'model_b':b,'n':len(paired),'kappa':k})
   criterion.append({'criterion':c,'structure':s,'rubric_lang':lang,'mean_kappa':float(np.nanmean(values)),'defined_pairs':int(np.isfinite(values).sum()),'cases':len(wide)})
ct=pd.DataFrame(criterion);assert ct.cases.eq(12).all()
claims=[]
def rounded(v,d):return str(Decimal(str(v)).quantize(Decimal(1).scaleb(-d),rounding=ROUND_HALF_UP))
def claim(label,original,value,digits,formula):
 display=rounded(value,digits)
 claims.append({'claim':label,'manuscript':str(original),'recomputed':float(value),'correct_display':display,'match':Decimal(str(original))==Decimal(display),'formula':formula})
def cell(c,s,l):return ct[(ct.criterion==c)&(ct.structure==s)&(ct.rubric_lang==l)].mean_kappa.item()
listed={'C01':[1,1,.45,1],'C06':[.88,1,.44,1],'C07':[.83,.85,.11,.92],'C08':[.62,.80,-.05,.58],'C11':[.67,1,.41,.67]}
conditions=[('POS','ko'),('POS','en'),('NEG','ko'),('NEG','en')]
for c,values in listed.items():
 for (s,l),expected in zip(conditions,values):claim('Table3 '+c+' '+s+' '+l,expected,cell(c,s,l),2,'equal mean of defined cross-provider pair kappas, each on paired valid cases')
other=ct[~ct.criterion.isin(listed)]
for (s,l),(low,high) in zip(conditions,[(.78,1),(.75,1),(.67,1),(.65,.92)]):
 values=other[(other.structure==s)&(other.rubric_lang==l)].mean_kappa
 claim('Table3 other range min '+s+' '+l,low,values.min(),2,'min across other seven criterion means')
 claim('Table3 other range max '+s+' '+l,high,values.max(),2,'max across other seven criterion means')
for c,l,v in [('C08','ko',-.05),('C08','en',.58),('C07','ko',.11),('C07','en',.92)]:claim('4.8 NEG '+c+' '+l,v,cell(c,'NEG',l),2,'same criterion/pair mean as Table3')
three=[cell(c,'NEG','ko') for c in ['C01','C06','C11']]
claim('4.8 three more criteria',3,len(three),0,'C01, C06, C11')
claim('4.8 three min',.41,min(three),2,'min of C01/C06/C11 NEG ko')
claim('4.8 three max',.45,max(three),2,'max of C01/C06/C11 NEG ko')
gaps=other[other.structure.eq('NEG')].pivot(index='criterion',columns='rubric_lang',values='mean_kappa');gaps['absolute_gap']=(gaps.ko-gaps.en).abs();gaps['within_0_15']=gaps.absolute_gap.le(.15)
claim('4.8 other criteria within 0.15',7,int(gaps.within_0_15.sum()),0,'count(abs(mean_kappa_ko - mean_kappa_en) <= 0.15) across other seven')
claim('4.8 cases per criterion',12,int(ct.cases.min()),0,'unique boundary cases per criterion/condition')
w=confirm[confirm.criterion_id.eq('C08')&confirm.structure.isin(['POS','NEG'])].pivot(index=['unit_id','model_key'],columns=['rubric_lang','structure'],values='verdict').dropna()
selected=w[(w.ko.POS!=w.ko.NEG)&(w.en.POS==w.en.NEG)].sort_index()
opposite=selected.apply(lambda r:r[('ko','POS')]==r[('en','POS')]==r[('en','NEG')] and {r[('ko','POS')],r[('ko','NEG')]}=={'MET','VIOLATED'},axis=1)
only_neg=(selected.ko.POS==selected.en.POS)&(selected.ko.NEG!=selected.en.POS)
claim('4.8 Korean-only C08 flips',25,len(selected),0,'complete four ratings; ko POS != NEG and en POS == NEG')
claim('4.8 opposite Korean NEG',23,int(opposite.sum()),0,'other three equal and Korean NEG is MET↔VIOLATED opposite; NA is a third category')
flat=selected.copy();flat.columns=[l+'_'+s for l,s in flat.columns];flat['binary_opposite_NEG']=opposite;flat['only_NEG_different']=only_neg
first=selected.index[0];assert first==('C08-K01','claude-haiku')
example=base[base.unit_id.eq(first[0])&base.model_key.eq(first[1])&base.structure.isin(['POS','NEG'])].sort_values(['rubric_lang','structure'])
expected={('ko','POS'):'MET',('ko','NEG'):'VIOLATED',('en','POS'):'MET',('en','NEG'):'MET'}
assert all(x.verdict==expected[(x.rubric_lang,x.structure)] for x in example.itertuples())
items={x['item_id']:x for x in map(json.loads,(ROOT/'materials/items.jsonl').read_text().splitlines())};cases={x['case_id']:x for x in map(json.loads,(ROOT/'materials/cases.jsonl').read_text().splitlines())}
example=example[['unit_id','model_key','rubric_lang','structure','item_id','verdict','rationale']].copy();example['item_text']=example.item_id.map(lambda x:items[x]['text'])
opus=structure_flips(base[base.role.eq('reference')]);opus['flipped_n']=(opus.value*opus.n).round().astype(int)
for comparison,lang,v in [('POS_NEG','ko',3.5),('POS_NEG','en',0),('COND_EXC','ko',0),('COND_EXC','en',2.2)]:
 x=opus[opus.comparison.eq(comparison)&opus.rubric_lang.eq(lang)].iloc[0];claim('4.8 Opus '+comparison+' '+lang,v,100*x.value,1,f'{int(x.flipped_n)}/{int(x.n)} × 100; complete paired ratings only')
# Opus: separately expose pooled Cohen kappa and the equal mean of structure-cell kappas.
refrows=[]
for model in sorted(providers):
 g=base[base.model_key.isin(['claude-opus',model])&base.rubric_lang.eq('ko')]
 wide=g.pivot(index=['unit_id','criterion_id','structure'],columns='model_key',values='verdict');matched=wide.dropna()
 pooled=cohen_kappa(matched['claude-opus'],matched[model]);cells=[]
 for s in ['POS','NEG','COND','EXC']:
  z=wide[wide.index.get_level_values('structure')==s].dropna();cells.append(cohen_kappa(z['claude-opus'],z[model]))
 refrows.append({'confirmatory_model':model,'set':'B','unit_lang':'ko','rubric_lang':'ko','examples':False,'pooled_n':len(matched),'pooled_kappa':pooled,'equal_structure_mean_kappa':float(np.mean(cells))})
ref=pd.DataFrame(refrows)
claim('4.8 Opus min pooled kappa',.48,ref.pooled_kappa.min(),2,'Cohen kappa pooling all four structures, Set B, ko targets/rubrics, no examples; paired complete rows')
claim('4.8 Opus max pooled kappa',.93,ref.pooled_kappa.max(),2,'same scope and pooling')
assert ref.loc[ref.pooled_kappa.idxmin(),'confirmatory_model']=='gpt-nano'
assert ref.loc[ref.pooled_kappa.idxmax(),'confirmatory_model']=='claude-sonnet'
for name,data in [('criterion_cross_pairs',pd.DataFrame(pair_rows)),('criterion_kappa',ct),('other_seven_gaps',gaps.reset_index()),('c08_flips',flat.reset_index()),('c08_example',example),('opus_structure_flips',opus),('opus_pair_kappa',ref),('claims',pd.DataFrame(claims))]:data.to_csv(out/(name+'.csv'),index=False)
(out/'c08_case.json').write_text(json.dumps(cases['C08-K01'],ensure_ascii=False,indent=2)+'\n')
summary={'descriptive_only':True,'NA_verdicts_preserved':11877,'FAILED_missing_verdicts':1219,'csv_parquet_verdicts_identical':True,'cross_pairs':12,'Table3_claims':28,'Table3_mismatches':sum(not x['match'] for x in claims if x['claim'].startswith('Table3')),'all_claims':len(claims),'mismatches':[x for x in claims if not x['match']],'C08_flips':len(selected),'C08_binary_opposite':int(opposite.sum()),'C08_only_NEG_different_including_NA':int(only_neg.sum()),'four_case_verdicts_match':True,'first_case_model':list(first)}
(out/'summary.json').write_text(json.dumps(summary,ensure_ascii=False,indent=2)+'\n')
print(json.dumps(summary,ensure_ascii=False,indent=2))


==> anc/licenses/ATTRIBUTION.md <==
# ESConv attribution and changes

Set A contains Korean translations of 60 ESConv dialogues (1,721 utterances).
Source: Siyang Liu, Chujie Zheng, Orianna Demasi, Sahand Sabour, Yu Li,
Zhou Yu, Yong Jiang, and Minlie Huang (2021), *Towards Emotional Support Dialog Systems*, ACL-IJCNLP.
Official publication and dataset link: https://aclanthology.org/2021.acl-long.269/
License: Creative Commons Attribution-NonCommercial 4.0 International,
https://creativecommons.org/licenses/by-nc/4.0/ . The accompanying license is
copied verbatim from the ESConv distribution. The original dataset authors
retain their rights. This derivative is distributed under CC BY-NC 4.0.
Changes: a seeded 60-dialogue subset was translated from English into Korean
by Claude Sonnet 5.5; English turns and preparation metadata are not included.
An LLM reviewed 12 dialogues; no human translation review was performed.
No endorsement by the original creators is implied.

New criteria, items, examples, boundary cases, prompts and judgment records
(including model rationales) are also licensed CC BY-NC 4.0 by the
study contributors. Code is MIT-licensed. See the package LICENSE for scope
and full MIT terms, and CC-BY-NC-4.0.txt for the data license.

Judgment rationales are generated model output, not human annotations or
verified factual statements. Model/provider attribution remains in each row
and model settings are listed in data/manifest.json. All original rights in
ESConv and any third-party content are preserved. The package licenses grant
only rights held by their licensors; they do not waive applicable laws or
independent contractual obligations. Provider terms were checked for this
research-data release; see MODEL_OUTPUT_TERMS.md. No provider-wide prohibition
on sharing these ordinary, ungrounded text outputs was found, so rationales
are retained for all seven models.


==> anc/licenses/CC-BY-NC-4.0.txt <==
Attribution-NonCommercial 4.0 International

=======================================================================

Creative Commons Corporation ("Creative Commons") is not a law firm and
does not provide legal services or legal advice. Distribution of
Creative Commons public licenses does not create a lawyer-client or
other relationship. Creative Commons makes its licenses and related
information available on an "as-is" basis. Creative Commons gives no
warranties regarding its licenses, any material licensed under their
terms and conditions, or any related information. Creative Commons
disclaims all liability for damages resulting from their use to the
fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and
conditions that creators and other rights holders may use to share
original works of authorship and other material subject to copyright
and certain other rights specified in the public license below. The
following considerations are for informational purposes only, are not
exhaustive, and do not form part of our licenses.

     Considerations for licensors: Our public licenses are
     intended for use by those authorized to give the public
     permission to use material in ways otherwise restricted by
     copyright and certain other rights. Our licenses are
     irrevocable. Licensors should read and understand the terms
     and conditions of the license they choose before applying it.
     Licensors should also secure all rights necessary before
     applying our licenses so that the public can reuse the
     material as expected. Licensors should clearly mark any
     material not subject to the license. This includes other CC-
     licensed material, or material used under an exception or
     limitation to copyright. More considerations for licensors:
	wiki.creativecommons.org/Considerations_for_licensors

     Considerations for the public: By using one of our public
     licenses, a licensor grants the public permission to use the
     licensed material under specified terms and conditions. If
     the licensor's permission is not necessary for any reason--for
     example, because of any applicable exception or limitation to
     copyright--then that use is not regulated by the license. Our
     licenses grant only permissions under copyright and certain
     other rights that a licensor has authority to grant. Use of
     the licensed material may still be restricted for other
     reasons, including because others have copyright or other
     rights in the material. A licensor may make special requests,
     such as asking that all changes be marked or described.
     Although not required by our licenses, you are encouraged to
     respect those requests where reasonable. More_considerations
     for the public:
	wiki.creativecommons.org/Considerations_for_licensees

=======================================================================

Creative Commons Attribution-NonCommercial 4.0 International Public
License

By exercising the Licensed Rights (defined below), You accept and agree
to be bound by the terms and conditions of this Creative Commons
Attribution-NonCommercial 4.0 International Public License ("Public
License"). To the extent this Public License may be interpreted as a
contract, You are granted the Licensed Rights in consideration of Your
acceptance of these terms and conditions, and the Licensor grants You
such rights in consideration of benefits the Licensor receives from
making the Licensed Material available under these terms and
conditions.

Section 1 -- Definitions.

  a. Adapted Material means material subject to Copyright and Similar
     Rights that is derived from or based upon the Licensed Material
     and in which the Licensed Material is translated, altered,
     arranged, transformed, or otherwise modified in a manner requiring
     permission under the Copyright and Similar Rights held by the
     Licensor. For purposes of this Public License, where the Licensed
     Material is a musical work, performance, or sound recording,
     Adapted Material is always produced where the Licensed Material is
     synched in timed relation with a moving image.

  b. Adapter's License means the license You apply to Your Copyright
     and Similar Rights in Your contributions to Adapted Material in
     accordance with the terms and conditions of this Public License.

  c. Copyright and Similar Rights means copyright and/or similar rights
     closely related to copyright including, without limitation,
     performance, broadcast, sound recording, and Sui Generis Database
     Rights, without regard to how the rights are labeled or
     categorized. For purposes of this Public License, the rights
     specified in Section 2(b)(1)-(2) are not Copyright and Similar
     Rights.
  d. Effective Technological Measures means those measures that, in the
     absence of proper authority, may not be circumvented under laws
     fulfilling obligations under Article 11 of the WIPO Copyright
     Treaty adopted on December 20, 1996, and/or similar international
     agreements.

  e. Exceptions and Limitations means fair use, fair dealing, and/or
     any other exception or limitation to Copyright and Similar Rights
     that applies to Your use of the Licensed Material.

  f. Licensed Material means the artistic or literary work, database,
     or other material to which the Licensor applied this Public
     License.

  g. Licensed Rights means the rights granted to You subject to the
     terms and conditions of this Public License, which are limited to
     all Copyright and Similar Rights that apply to Your use of the
     Licensed Material and that the Licensor has authority to license.

  h. Licensor means the individual(s) or entity(ies) granting rights
     under this Public License.

  i. NonCommercial means not primarily intended for or directed towards
     commercial advantage or monetary compensation. For purposes of
     this Public License, the exchange of the Licensed Material for
     other material subject to Copyright and Similar Rights by digital
     file-sharing or similar means is NonCommercial provided there is
     no payment of monetary compensation in connection with the
     exchange.

  j. Share means to provide material to the public by any means or
     process that requires permission under the Licensed Rights, such
     as reproduction, public display, public performance, distribution,
     dissemination, communication, or importation, and to make material
     available to the public including in ways that members of the
     public may access the material from a place and at a time
     individually chosen by them.

  k. Sui Generis Database Rights means rights other than copyright
     resulting from Directive 96/9/EC of the European Parliament and of
     the Council of 11 March 1996 on the legal protection of databases,
     as amended and/or succeeded, as well as other essentially
     equivalent rights anywhere in the world.

  l. You means the individual or entity exercising the Licensed Rights
     under this Public License. Your has a corresponding meaning.

Section 2 -- Scope.

  a. License grant.

       1. Subject to the terms and conditions of this Public License,
          the Licensor hereby grants You a worldwide, royalty-free,
          non-sublicensable, non-exclusive, irrevocable license to
          exercise the Licensed Rights in the Licensed Material to:

            a. reproduce and Share the Licensed Material, in whole or
               in part, for NonCommercial purposes only; and

            b. produce, reproduce, and Share Adapted Material for
               NonCommercial purposes only.

       2. Exceptions and Limitations. For the avoidance of doubt, where
          Exceptions and Limitations apply to Your use, this Public
          License does not apply, and You do not need to comply with
          its terms and conditions.

       3. Term. The term of this Public License is specified in Section
          6(a).

       4. Media and formats; technical modifications allowed. The
          Licensor authorizes You to exercise the Licensed Rights in
          all media and formats whether now known or hereafter created,
          and to make technical modifications necessary to do so. The
          Licensor waives and/or agrees not to assert any right or
          authority to forbid You from making technical modifications
          necessary to exercise the Licensed Rights, including
          technical modifications necessary to circumvent Effective
          Technological Measures. For purposes of this Public License,
          simply making modifications authorized by this Section 2(a)
          (4) never produces Adapted Material.

       5. Downstream recipients.

            a. Offer from the Licensor -- Licensed Material. Every
               recipient of the Licensed Material automatically
               receives an offer from the Licensor to exercise the
               Licensed Rights under the terms and conditions of this
               Public License.

            b. No downstream restrictions. You may not offer or impose
               any additional or different terms or conditions on, or
               apply any Effective Technological Measures to, the
               Licensed Material if doing so restricts exercise of the
               Licensed Rights by any recipient of the Licensed
               Material.

       6. No endorsement. Nothing in this Public License constitutes or
          may be construed as permission to assert or imply that You
          are, or that Your use of the Licensed Material is, connected
          with, or sponsored, endorsed, or granted official status by,
          the Licensor or others designated to receive attribution as
          provided in Section 3(a)(1)(A)(i).

  b. Other rights.

       1. Moral rights, such as the right of integrity, are not
          licensed under this Public License, nor are publicity,
          privacy, and/or other similar personality rights; however, to
          the extent possible, the Licensor waives and/or agrees not to
          assert any such rights held by the Licensor to the limited
          extent necessary to allow You to exercise the Licensed
          Rights, but not otherwise.

       2. Patent and trademark rights are not licensed under this
          Public License.

       3. To the extent possible, the Licensor waives any right to
          collect royalties from You for the exercise of the Licensed
          Rights, whether directly or through a collecting society
          under any voluntary or waivable statutory or compulsory
          licensing scheme. In all other cases the Licensor expressly
          reserves any right to collect such royalties, including when
          the Licensed Material is used other than for NonCommercial
          purposes.

Section 3 -- License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the
following conditions.

  a. Attribution.

       1. If You Share the Licensed Material (including in modified
          form), You must:

            a. retain the following if it is supplied by the Licensor
               with the Licensed Material:

                 i. identification of the creator(s) of the Licensed
                    Material and any others designated to receive
                    attribution, in any reasonable manner requested by
                    the Licensor (including by pseudonym if
                    designated);

                ii. a copyright notice;

               iii. a notice that refers to this Public License;

                iv. a notice that refers to the disclaimer of
                    warranties;

                 v. a URI or hyperlink to the Licensed Material to the
                    extent reasonably practicable;

            b. indicate if You modified the Licensed Material and
               retain an indication of any previous modifications; and

            c. indicate the Licensed Material is licensed under this
               Public License, and include the text of, or the URI or
               hyperlink to, this Public License.

       2. You may satisfy the conditions in Section 3(a)(1) in any
          reasonable manner based on the medium, means, and context in
          which You Share the Licensed Material. For example, it may be
          reasonable to satisfy the conditions by providing a URI or
          hyperlink to a resource that includes the required
          information.

       3. If requested by the Licensor, You must remove any of the
          information required by Section 3(a)(1)(A) to the extent
          reasonably practicable.

       4. If You Share Adapted Material You produce, the Adapter's
          License You apply must not prevent recipients of the Adapted
          Material from complying with this Public License.

Section 4 -- Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that
apply to Your use of the Licensed Material:

  a. for the avoidance of doubt, Section 2(a)(1) grants You the right
     to extract, reuse, reproduce, and Share all or a substantial
     portion of the contents of the database for NonCommercial purposes
     only;

  b. if You include all or a substantial portion of the database
     contents in a database in which You have Sui Generis Database
     Rights, then the database in which You have Sui Generis Database
     Rights (but not its individual contents) is Adapted Material; and

  c. You must comply with the conditions in Section 3(a) if You Share
     all or a substantial portion of the contents of the database.

For the avoidance of doubt, this Section 4 supplements and does not
replace Your obligations under this Public License where the Licensed
Rights include other Copyright and Similar Rights.

Section 5 -- Disclaimer of Warranties and Limitation of Liability.

  a. UNLESS OTHERWISE SEPARATELY UNDERTAKEN BY THE LICENSOR, TO THE
     EXTENT POSSIBLE, THE LICENSOR OFFERS THE LICENSED MATERIAL AS-IS
     AND AS-AVAILABLE, AND MAKES NO REPRESENTATIONS OR WARRANTIES OF
     ANY KIND CONCERNING THE LICENSED MATERIAL, WHETHER EXPRESS,
     IMPLIED, STATUTORY, OR OTHER. THIS INCLUDES, WITHOUT LIMITATION,
     WARRANTIES OF TITLE, MERCHANTABILITY, FITNESS FOR A PARTICULAR
     PURPOSE, NON-INFRINGEMENT, ABSENCE OF LATENT OR OTHER DEFECTS,
     ACCURACY, OR THE PRESENCE OR ABSENCE OF ERRORS, WHETHER OR NOT
     KNOWN OR DISCOVERABLE. WHERE DISCLAIMERS OF WARRANTIES ARE NOT
     ALLOWED IN FULL OR IN PART, THIS DISCLAIMER MAY NOT APPLY TO YOU.

  b. TO THE EXTENT POSSIBLE, IN NO EVENT WILL THE LICENSOR BE LIABLE
     TO YOU ON ANY LEGAL THEORY (INCLUDING, WITHOUT LIMITATION,
     NEGLIGENCE) OR OTHERWISE FOR ANY DIRECT, SPECIAL, INDIRECT,
     INCIDENTAL, CONSEQUENTIAL, PUNITIVE, EXEMPLARY, OR OTHER LOSSES,
     COSTS, EXPENSES, OR DAMAGES ARISING OUT OF THIS PUBLIC LICENSE OR
     USE OF THE LICENSED MATERIAL, EVEN IF THE LICENSOR HAS BEEN
     ADVISED OF THE POSSIBILITY OF SUCH LOSSES, COSTS, EXPENSES, OR
     DAMAGES. WHERE A LIMITATION OF LIABILITY IS NOT ALLOWED IN FULL OR
     IN PART, THIS LIMITATION MAY NOT APPLY TO YOU.

  c. The disclaimer of warranties and limitation of liability provided
     above shall be interpreted in a manner that, to the extent
     possible, most closely approximates an absolute disclaimer and
     waiver of all liability.

Section 6 -- Term and Termination.

  a. This Public License applies for the term of the Copyright and
     Similar Rights licensed here. However, if You fail to comply with
     this Public License, then Your rights under this Public License
     terminate automatically.

  b. Where Your right to use the Licensed Material has terminated under
     Section 6(a), it reinstates:

       1. automatically as of the date the violation is cured, provided
          it is cured within 30 days of Your discovery of the
          violation; or

       2. upon express reinstatement by the Licensor.

     For the avoidance of doubt, this Section 6(b) does not affect any
     right the Licensor may have to seek remedies for Your violations
     of this Public License.

  c. For the avoidance of doubt, the Licensor may also offer the
     Licensed Material under separate terms or conditions or stop
     distributing the Licensed Material at any time; however, doing so
     will not terminate this Public License.

  d. Sections 1, 5, 6, 7, and 8 survive termination of this Public
     License.

Section 7 -- Other Terms and Conditions.

  a. The Licensor shall not be bound by any additional or different
     terms or conditions communicated by You unless expressly agreed.

  b. Any arrangements, understandings, or agreements regarding the
     Licensed Material not stated herein are separate from and
     independent of the terms and conditions of this Public License.

Section 8 -- Interpretation.

  a. For the avoidance of doubt, this Public License does not, and
     shall not be interpreted to, reduce, limit, restrict, or impose
     conditions on any use of the Licensed Material that could lawfully
     be made without permission under this Public License.

  b. To the extent possible, if any provision of this Public License is
     deemed unenforceable, it shall be automatically reformed to the
     minimum extent necessary to make it enforceable. If the provision
     cannot be reformed, it shall be severed from this Public License
     without affecting the enforceability of the remaining terms and
     conditions.

  c. No term or condition of this Public License will be waived and no
     failure to comply consented to unless expressly agreed to by the
     Licensor.

  d. Nothing in this Public License constitutes or may be interpreted
     as a limitation upon, or waiver of, any privileges and immunities
     that apply to the Licensor or You, including from the legal
     processes of any jurisdiction or authority.

=======================================================================

Creative Commons is not a party to its public
licenses. Notwithstanding, Creative Commons may elect to apply one of
its public licenses to material it publishes and in those instances
will be considered the “Licensor.” The text of the Creative Commons
public licenses is dedicated to the public domain under the CC0 Public
Domain Dedication. Except for the limited purpose of indicating that
material is shared under a Creative Commons public license or as
otherwise permitted by the Creative Commons policies published at
creativecommons.org/policies, Creative Commons does not authorize the
use of the trademark "Creative Commons" or any other trademark or logo
of Creative Commons without its prior written consent including,
without limitation, in connection with any unauthorized modifications
to any of its public licenses or any other arrangements,
understandings, or agreements concerning use of licensed material. For
the avoidance of doubt, this paragraph does not form part of the
public licenses.

Creative Commons may be contacted at creativecommons.org.


==> anc/licenses/ESConv-CC-BY-NC-4.0.txt <==
Attribution-NonCommercial 4.0 International

=======================================================================

Creative Commons Corporation ("Creative Commons") is not a law firm and
does not provide legal services or legal advice. Distribution of
Creative Commons public licenses does not create a lawyer-client or
other relationship. Creative Commons makes its licenses and related
information available on an "as-is" basis. Creative Commons gives no
warranties regarding its licenses, any material licensed under their
terms and conditions, or any related information. Creative Commons
disclaims all liability for damages resulting from their use to the
fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and
conditions that creators and other rights holders may use to share
original works of authorship and other material subject to copyright
and certain other rights specified in the public license below. The
following considerations are for informational purposes only, are not
exhaustive, and do not form part of our licenses.

     Considerations for licensors: Our public licenses are
     intended for use by those authorized to give the public
     permission to use material in ways otherwise restricted by
     copyright and certain other rights. Our licenses are
     irrevocable. Licensors should read and understand the terms
     and conditions of the license they choose before applying it.
     Licensors should also secure all rights necessary before
     applying our licenses so that the public can reuse the
     material as expected. Licensors should clearly mark any
     material not subject to the license. This includes other CC-
     licensed material, or material used under an exception or
     limitation to copyright. More considerations for licensors:
	wiki.creativecommons.org/Considerations_for_licensors

     Considerations for the public: By using one of our public
     licenses, a licensor grants the public permission to use the
     licensed material under specified terms and conditions. If
     the licensor's permission is not necessary for any reason--for
     example, because of any applicable exception or limitation to
     copyright--then that use is not regulated by the license. Our
     licenses grant only permissions under copyright and certain
     other rights that a licensor has authority to grant. Use of
     the licensed material may still be restricted for other
     reasons, including because others have copyright or other
     rights in the material. A licensor may make special requests,
     such as asking that all changes be marked or described.
     Although not required by our licenses, you are encouraged to
     respect those requests where reasonable. More_considerations
     for the public:
	wiki.creativecommons.org/Considerations_for_licensees

=======================================================================

Creative Commons Attribution-NonCommercial 4.0 International Public
License

By exercising the Licensed Rights (defined below), You accept and agree
to be bound by the terms and conditions of this Creative Commons
Attribution-NonCommercial 4.0 International Public License ("Public
License"). To the extent this Public License may be interpreted as a
contract, You are granted the Licensed Rights in consideration of Your
acceptance of these terms and conditions, and the Licensor grants You
such rights in consideration of benefits the Licensor receives from
making the Licensed Material available under these terms and
conditions.

Section 1 -- Definitions.

  a. Adapted Material means material subject to Copyright and Similar
     Rights that is derived from or based upon the Licensed Material
     and in which the Licensed Material is translated, altered,
     arranged, transformed, or otherwise modified in a manner requiring
     permission under the Copyright and Similar Rights held by the
     Licensor. For purposes of this Public License, where the Licensed
     Material is a musical work, performance, or sound recording,
     Adapted Material is always produced where the Licensed Material is
     synched in timed relation with a moving image.

  b. Adapter's License means the license You apply to Your Copyright
     and Similar Rights in Your contributions to Adapted Material in
     accordance with the terms and conditions of this Public License.

  c. Copyright and Similar Rights means copyright and/or similar rights
     closely related to copyright including, without limitation,
     performance, broadcast, sound recording, and Sui Generis Database
     Rights, without regard to how the rights are labeled or
     categorized. For purposes of this Public License, the rights
     specified in Section 2(b)(1)-(2) are not Copyright and Similar
     Rights.
  d. Effective Technological Measures means those measures that, in the
     absence of proper authority, may not be circumvented under laws
     fulfilling obligations under Article 11 of the WIPO Copyright
     Treaty adopted on December 20, 1996, and/or similar international
     agreements.

  e. Exceptions and Limitations means fair use, fair dealing, and/or
     any other exception or limitation to Copyright and Similar Rights
     that applies to Your use of the Licensed Material.

  f. Licensed Material means the artistic or literary work, database,
     or other material to which the Licensor applied this Public
     License.

  g. Licensed Rights means the rights granted to You subject to the
     terms and conditions of this Public License, which are limited to
     all Copyright and Similar Rights that apply to Your use of the
     Licensed Material and that the Licensor has authority to license.

  h. Licensor means the individual(s) or entity(ies) granting rights
     under this Public License.

  i. NonCommercial means not primarily intended for or directed towards
     commercial advantage or monetary compensation. For purposes of
     this Public License, the exchange of the Licensed Material for
     other material subject to Copyright and Similar Rights by digital
     file-sharing or similar means is NonCommercial provided there is
     no payment of monetary compensation in connection with the
     exchange.

  j. Share means to provide material to the public by any means or
     process that requires permission under the Licensed Rights, such
     as reproduction, public display, public performance, distribution,
     dissemination, communication, or importation, and to make material
     available to the public including in ways that members of the
     public may access the material from a place and at a time
     individually chosen by them.

  k. Sui Generis Database Rights means rights other than copyright
     resulting from Directive 96/9/EC of the European Parliament and of
     the Council of 11 March 1996 on the legal protection of databases,
     as amended and/or succeeded, as well as other essentially
     equivalent rights anywhere in the world.

  l. You means the individual or entity exercising the Licensed Rights
     under this Public License. Your has a corresponding meaning.

Section 2 -- Scope.

  a. License grant.

       1. Subject to the terms and conditions of this Public License,
          the Licensor hereby grants You a worldwide, royalty-free,
          non-sublicensable, non-exclusive, irrevocable license to
          exercise the Licensed Rights in the Licensed Material to:

            a. reproduce and Share the Licensed Material, in whole or
               in part, for NonCommercial purposes only; and

            b. produce, reproduce, and Share Adapted Material for
               NonCommercial purposes only.

       2. Exceptions and Limitations. For the avoidance of doubt, where
          Exceptions and Limitations apply to Your use, this Public
          License does not apply, and You do not need to comply with
          its terms and conditions.

       3. Term. The term of this Public License is specified in Section
          6(a).

       4. Media and formats; technical modifications allowed. The
          Licensor authorizes You to exercise the Licensed Rights in
          all media and formats whether now known or hereafter created,
          and to make technical modifications necessary to do so. The
          Licensor waives and/or agrees not to assert any right or
          authority to forbid You from making technical modifications
          necessary to exercise the Licensed Rights, including
          technical modifications necessary to circumvent Effective
          Technological Measures. For purposes of this Public License,
          simply making modifications authorized by this Section 2(a)
          (4) never produces Adapted Material.

       5. Downstream recipients.

            a. Offer from the Licensor -- Licensed Material. Every
               recipient of the Licensed Material automatically
               receives an offer from the Licensor to exercise the
               Licensed Rights under the terms and conditions of this
               Public License.

            b. No downstream restrictions. You may not offer or impose
               any additional or different terms or conditions on, or
               apply any Effective Technological Measures to, the
               Licensed Material if doing so restricts exercise of the
               Licensed Rights by any recipient of the Licensed
               Material.

       6. No endorsement. Nothing in this Public License constitutes or
          may be construed as permission to assert or imply that You
          are, or that Your use of the Licensed Material is, connected
          with, or sponsored, endorsed, or granted official status by,
          the Licensor or others designated to receive attribution as
          provided in Section 3(a)(1)(A)(i).

  b. Other rights.

       1. Moral rights, such as the right of integrity, are not
          licensed under this Public License, nor are publicity,
          privacy, and/or other similar personality rights; however, to
          the extent possible, the Licensor waives and/or agrees not to
          assert any such rights held by the Licensor to the limited
          extent necessary to allow You to exercise the Licensed
          Rights, but not otherwise.

       2. Patent and trademark rights are not licensed under this
          Public License.

       3. To the extent possible, the Licensor waives any right to
          collect royalties from You for the exercise of the Licensed
          Rights, whether directly or through a collecting society
          under any voluntary or waivable statutory or compulsory
          licensing scheme. In all other cases the Licensor expressly
          reserves any right to collect such royalties, including when
          the Licensed Material is used other than for NonCommercial
          purposes.

Section 3 -- License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the
following conditions.

  a. Attribution.

       1. If You Share the Licensed Material (including in modified
          form), You must:

            a. retain the following if it is supplied by the Licensor
               with the Licensed Material:

                 i. identification of the creator(s) of the Licensed
                    Material and any others designated to receive
                    attribution, in any reasonable manner requested by
                    the Licensor (including by pseudonym if
                    designated);

                ii. a copyright notice;

               iii. a notice that refers to this Public License;

                iv. a notice that refers to the disclaimer of
                    warranties;

                 v. a URI or hyperlink to the Licensed Material to the
                    extent reasonably practicable;

            b. indicate if You modified the Licensed Material and
               retain an indication of any previous modifications; and

            c. indicate the Licensed Material is licensed under this
               Public License, and include the text of, or the URI or
               hyperlink to, this Public License.

       2. You may satisfy the conditions in Section 3(a)(1) in any
          reasonable manner based on the medium, means, and context in
          which You Share the Licensed Material. For example, it may be
          reasonable to satisfy the conditions by providing a URI or
          hyperlink to a resource that includes the required
          information.

       3. If requested by the Licensor, You must remove any of the
          information required by Section 3(a)(1)(A) to the extent
          reasonably practicable.

       4. If You Share Adapted Material You produce, the Adapter's
          License You apply must not prevent recipients of the Adapted
          Material from complying with this Public License.

Section 4 -- Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that
apply to Your use of the Licensed Material:

  a. for the avoidance of doubt, Section 2(a)(1) grants You the right
     to extract, reuse, reproduce, and Share all or a substantial
     portion of the contents of the database for NonCommercial purposes
     only;

  b. if You include all or a substantial portion of the database
     contents in a database in which You have Sui Generis Database
     Rights, then the database in which You have Sui Generis Database
     Rights (but not its individual contents) is Adapted Material; and

  c. You must comply with the conditions in Section 3(a) if You Share
     all or a substantial portion of the contents of the database.

For the avoidance of doubt, this Section 4 supplements and does not
replace Your obligations under this Public License where the Licensed
Rights include other Copyright and Similar Rights.

Section 5 -- Disclaimer of Warranties and Limitation of Liability.

  a. UNLESS OTHERWISE SEPARATELY UNDERTAKEN BY THE LICENSOR, TO THE
     EXTENT POSSIBLE, THE LICENSOR OFFERS THE LICENSED MATERIAL AS-IS
     AND AS-AVAILABLE, AND MAKES NO REPRESENTATIONS OR WARRANTIES OF
     ANY KIND CONCERNING THE LICENSED MATERIAL, WHETHER EXPRESS,
     IMPLIED, STATUTORY, OR OTHER. THIS INCLUDES, WITHOUT LIMITATION,
     WARRANTIES OF TITLE, MERCHANTABILITY, FITNESS FOR A PARTICULAR
     PURPOSE, NON-INFRINGEMENT, ABSENCE OF LATENT OR OTHER DEFECTS,
     ACCURACY, OR THE PRESENCE OR ABSENCE OF ERRORS, WHETHER OR NOT
     KNOWN OR DISCOVERABLE. WHERE DISCLAIMERS OF WARRANTIES ARE NOT
     ALLOWED IN FULL OR IN PART, THIS DISCLAIMER MAY NOT APPLY TO YOU.

  b. TO THE EXTENT POSSIBLE, IN NO EVENT WILL THE LICENSOR BE LIABLE
     TO YOU ON ANY LEGAL THEORY (INCLUDING, WITHOUT LIMITATION,
     NEGLIGENCE) OR OTHERWISE FOR ANY DIRECT, SPECIAL, INDIRECT,
     INCIDENTAL, CONSEQUENTIAL, PUNITIVE, EXEMPLARY, OR OTHER LOSSES,
     COSTS, EXPENSES, OR DAMAGES ARISING OUT OF THIS PUBLIC LICENSE OR
     USE OF THE LICENSED MATERIAL, EVEN IF THE LICENSOR HAS BEEN
     ADVISED OF THE POSSIBILITY OF SUCH LOSSES, COSTS, EXPENSES, OR
     DAMAGES. WHERE A LIMITATION OF LIABILITY IS NOT ALLOWED IN FULL OR
     IN PART, THIS LIMITATION MAY NOT APPLY TO YOU.

  c. The disclaimer of warranties and limitation of liability provided
     above shall be interpreted in a manner that, to the extent
     possible, most closely approximates an absolute disclaimer and
     waiver of all liability.

Section 6 -- Term and Termination.

  a. This Public License applies for the term of the Copyright and
     Similar Rights licensed here. However, if You fail to comply with
     this Public License, then Your rights under this Public License
     terminate automatically.

  b. Where Your right to use the Licensed Material has terminated under
     Section 6(a), it reinstates:

       1. automatically as of the date the violation is cured, provided
          it is cured within 30 days of Your discovery of the
          violation; or

       2. upon express reinstatement by the Licensor.

     For the avoidance of doubt, this Section 6(b) does not affect any
     right the Licensor may have to seek remedies for Your violations
     of this Public License.

  c. For the avoidance of doubt, the Licensor may also offer the
     Licensed Material under separate terms or conditions or stop
     distributing the Licensed Material at any time; however, doing so
     will not terminate this Public License.

  d. Sections 1, 5, 6, 7, and 8 survive termination of this Public
     License.

Section 7 -- Other Terms and Conditions.

  a. The Licensor shall not be bound by any additional or different
     terms or conditions communicated by You unless expressly agreed.

  b. Any arrangements, understandings, or agreements regarding the
     Licensed Material not stated herein are separate from and
     independent of the terms and conditions of this Public License.

Section 8 -- Interpretation.

  a. For the avoidance of doubt, this Public License does not, and
     shall not be interpreted to, reduce, limit, restrict, or impose
     conditions on any use of the Licensed Material that could lawfully
     be made without permission under this Public License.

  b. To the extent possible, if any provision of this Public License is
     deemed unenforceable, it shall be automatically reformed to the
     minimum extent necessary to make it enforceable. If the provision
     cannot be reformed, it shall be severed from this Public License
     without affecting the enforceability of the remaining terms and
     conditions.

  c. No term or condition of this Public License will be waived and no
     failure to comply consented to unless expressly agreed to by the
     Licensor.

  d. Nothing in this Public License constitutes or may be interpreted
     as a limitation upon, or waiver of, any privileges and immunities
     that apply to the Licensor or You, including from the legal
     processes of any jurisdiction or authority.

=======================================================================

Creative Commons is not a party to its public
licenses. Notwithstanding, Creative Commons may elect to apply one of
its public licenses to material it publishes and in those instances
will be considered the “Licensor.” The text of the Creative Commons
public licenses is dedicated to the public domain under the CC0 Public
Domain Dedication. Except for the limited purpose of indicating that
material is shared under a Creative Commons public license or as
otherwise permitted by the Creative Commons policies published at
creativecommons.org/policies, Creative Commons does not authorize the
use of the trademark "Creative Commons" or any other trademark or logo
of Creative Commons without its prior written consent including,
without limitation, in connection with any unauthorized modifications
to any of its public licenses or any other arrangements,
understandings, or agreements concerning use of licensed material. For
the avoidance of doubt, this paragraph does not form part of the
public licenses.

Creative Commons may be contacted at creativecommons.org.


==> anc/licenses/MODEL_OUTPUT_TERMS.md <==
# API output redistribution review

Checked: 2026-10-08 (system date). Scope: stored ordinary text outputs from the
direct Anthropic, OpenAI and Google Gemini APIs, shared as noncommercial
research records. This is a review of published standard terms, not a finding
about any undisclosed account-specific agreement or third-party rights.

|Provider|Published terms and relevant clauses|Finding for this package|
|---|---|---|
|Anthropic|[Commercial Terms](https://www.anthropic.com/legal/commercial-terms), effective 2025-06-17, B: customer ownership of outputs and assignment of Anthropic's rights, where law permits. D.3 addresses responsibility before using/sharing outputs; D.4 restricts competing products/models. [Service Specific Terms](https://www.anthropic.com/legal/service-specific-terms), effective 2026-08-31, contain no general ban on sharing the ordinary API text considered here.|No general research-output redistribution ban found. All Anthropic rationales retained. Generated assertions are not independently verified facts.|
|OpenAI|[Services Agreement](https://openai.com/policies/services-agreement/), effective 2026-01-01: 4.1 assigns output rights to the customer; 4.3 places use/accuracy responsibility on the customer; 3.3 retains legal, third-party-rights and competing-model restrictions. [Service Terms](https://openai.com/policies/service-terms/), updated 2026-09-29, API section 1 explicitly contemplates output distribution when describing indemnity and its exceptions.|No general research-output redistribution ban found. Both OpenAI models' rationales retained. API text is distinct from the separately restricted voice recordings or licensed software modules.|
|Google|[Gemini API Additional Terms](https://ai.google.dev/gemini-api/terms), effective 2026-03-23, “Use of Generated Content”: Google claims no ownership, while use and sharing remain the customer's responsibility. [Google APIs Terms](https://developers.google.com/terms), 5(a)/5(e), preserve third-party rights and condition copying/distribution on permission or law. Gemini's Search/Maps grounding sections have separate storage/distribution limits.|No blanket ban found for this package's ungrounded generated text. The frozen request path used no Search/Maps grounding tool. Both Gemini rationales retained. The finding does not extend to third-party search/map content.|

Decision: retain every rationale; no provider-specific removal is triggered.
The licenses granted in LICENSE apply only to rights held by the licensors;
they do not cancel third-party rights, law or independently applicable contracts.
Models are attributed in each judgment record. These records are released for
consistency research, not as verified facts or clinical advice. CC BY-NC 4.0
should not be read as a provider's blanket approval of competing-model training.

No model/API request was made during this review. Removing rationales was not
needed. The complete package is checked again by offline execution of the
unchanged fixed statistical functions.


==> anc/make_tables.py <==
"""Manuscript Tables 1/2: descriptive presentation of fixed result cells, no tests."""
from pathlib import Path
from decimal import Decimal, ROUND_HALF_UP
import csv,json,sys
MODELS=['claude-sonnet','claude-haiku','gpt-luna','gpt-nano','gemini-fl35','gemini-fl31']
def rounded(x,digits):
    return str(Decimal(str(x)).quantize(Decimal(1).scaleb(-digits),rounding=ROUND_HALF_UP))
def paper_tables(results):
    t=results['tables'];table1=[];table2=[]
    for dataset in ['A','B']:
        for lang in ['ko','en']:
            for structure in ['POS','NEG','COND','EXC']:
                x=next(x for x in t['agreement_summary'] if x['set']==dataset and x['rubric_lang']==lang and x['structure']==structure and x['unit_lang']=='ko' and not x['examples'] and x['pair_type']=='cross')
                table1.append({'set':dataset,'rubric_lang':lang,'structure':structure,'value':rounded(x['mean_kappa'],3),'exact':x['mean_kappa']})
    for model in MODELS:
        for col in range(6):
            if col<2:key='structure_flips';filters={'model_key':model,'set':'B','unit_lang':'ko','examples':False,'rubric_lang':['ko','en'][col]};field='value';weighted=True
            elif col==2:key='language_flips';filters={'model_key':model,'unit_lang':'ko','examples':False};field='value';weighted=True
            elif col==3:key='repeat_consistency';filters={'model_key':model};field='fleiss_kappa';weighted=False
            else:key='interpretation_divergent';filters={'model_key':model,'rubric_lang':['ko','en'][col-4]};field='literal_rate';weighted=False
            selected=[x for x in t[key] if all(x.get(k)==v for k,v in filters.items())]
            den=sum(x['n'] if weighted else 1 for x in selected);scale=1 if col==3 else 100
            value=scale*sum(x[field]*(x['n'] if weighted else 1) for x in selected)/den
            digits=3 if col==3 else (1 if col<3 else 0)
            table2.append({'model':model,'column':['structure_ko_pct','structure_en_pct','language_pct','fleiss_kappa','literal_ko_pct','literal_en_pct'][col],'value':rounded(value,digits),'exact':value})
    return {'Table1':table1,'Table2':table2}
def write_tables(tables,out,results=None):
    out.mkdir(parents=True,exist_ok=True)
    for name,rows in tables.items():
        with (out/(name+'.csv')).open('w',newline='') as f:
            w=csv.DictWriter(f,fieldnames=rows[0]);w.writeheader();w.writerows(rows)
        columns=[k for k in rows[0] if k!='exact']
        esc=lambda x:str(x).replace('_',r'\_')
        body=[' & '.join(esc(row[k]) for k in columns)+r' \\' for row in rows]
        (out/(name+'.tex')).write_text('\\begin{tabular}{'+'l'*len(columns)+'}\n'+' & '.join(map(esc,columns))+r' \\'+'\n'+'\n'.join(body)+'\n\\end{tabular}\n')
    # Export every saved analysis table without any additional calculations.
    r=results if results is not None else json.loads((Path(__file__).parent/'results.json').read_text())
    for name,rows in r['tables'].items():
        if rows:
            with (out/(name+'.csv')).open('w',newline='') as f:
                w=csv.DictWriter(f,fieldnames=rows[0]);w.writeheader();w.writerows(rows)
if __name__=='__main__':
    source=Path(sys.argv[1]) if len(sys.argv)>1 else Path(__file__).parent/'results.json'
    results=json.loads(source.read_text())
    write_tables(paper_tables(results),source.parent/'paper_tables',results)


==> anc/materials/cases.jsonl <==
{"case_id": "C01-K01", "criterion_id": "C01", "category": "HOLDS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요.\n상담자: 그 일이 있은 지는 얼마나 됐나요?\n내담자: 한 달쯤 됐어요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 해 볼게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction.\nCounselor: How long has this been going on?\nClient: For about a month.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll try.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C01-K02", "criterion_id": "C01", "category": "HOLDS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 해 볼게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll try.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C01-K03", "criterion_id": "C01", "category": "HOLDS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요.\n상담자: 그 일이 있은 지는 얼마나 됐나요?\n내담자: 한 달쯤 됐어요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 해 볼게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings.\nCounselor: How long has this been going on?\nClient: For about a month.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll try.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C01-K04", "criterion_id": "C01", "category": "NOT_HOLDS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요. 조언을 바라는 건 아니에요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 해 볼게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction. I'm not asking for advice.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll try.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C01-K05", "criterion_id": "C01", "category": "NOT_HOLDS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요. 조언을 바라는 건 아니에요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 해 볼게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk. I'm not asking for advice.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll try.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C01-K06", "criterion_id": "C01", "category": "NOT_HOLDS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요. 조언을 바라는 건 아니에요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 해 볼게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings. I'm not asking for advice.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll try.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C01-K07", "criterion_id": "C01", "category": "EXCEPTION", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요. 어떻게 하면 좋을지 조언해 주세요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 해 볼게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction. Please give me advice on what I should do.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll try.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C01-K08", "criterion_id": "C01", "category": "EXCEPTION", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요. 어떻게 하면 좋을지 조언해 주세요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 해 볼게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk. Please give me advice on what I should do.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll try.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C01-K09", "criterion_id": "C01", "category": "EXCEPTION", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요. 어떻게 하면 좋을지 조언해 주세요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 해 볼게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings. Please give me advice on what I should do.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll try.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C01-K10", "criterion_id": "C01", "category": "AMBIGUOUS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요. 어떻게 해야 할지 모르겠어요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 해 볼게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction. I don't know what to do.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll try.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C01-K11", "criterion_id": "C01", "category": "AMBIGUOUS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요. 어떻게 해야 할지 모르겠어요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 해 볼게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk. I don't know what to do.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll try.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C01-K12", "criterion_id": "C01", "category": "AMBIGUOUS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요. 어떻게 해야 할지 모르겠어요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 해 볼게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings. I don't know what to do.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll try.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C02-K01", "criterion_id": "C02", "category": "HOLDS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 너무 속상해요.\n상담자: 많이 속상하셨겠어요. 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. I feel really upset.\nCounselor: You must have been really upset. When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C02-K02", "criterion_id": "C02", "category": "HOLDS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 너무 속상해요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. I feel really upset.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C02-K03", "criterion_id": "C02", "category": "HOLDS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 너무 속상해요.\n상담자: 많이 속상하셨겠어요. 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. I feel really upset.\nCounselor: You must have been really upset. When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C02-K04", "criterion_id": "C02", "category": "NOT_HOLDS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 너무 속상해요. 감정 이야기를 피하고 싶은 건 아니에요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. I feel really upset. It's not that I want to avoid talking about my feelings.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C02-K05", "criterion_id": "C02", "category": "NOT_HOLDS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 너무 속상해요. 감정 이야기를 피하고 싶은 건 아니에요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. I feel really upset. It's not that I want to avoid talking about my feelings.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C02-K06", "criterion_id": "C02", "category": "NOT_HOLDS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 너무 속상해요. 감정 이야기를 피하고 싶은 건 아니에요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. I feel really upset. It's not that I want to avoid talking about my feelings.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C02-K07", "criterion_id": "C02", "category": "EXCEPTION", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 너무 속상해요. 그런데 감정에 대해서는 이야기하고 싶지 않아요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. I feel really upset. But I don't want to talk about my feelings.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C02-K08", "criterion_id": "C02", "category": "EXCEPTION", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 너무 속상해요. 그런데 감정에 대해서는 이야기하고 싶지 않아요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. I feel really upset. But I don't want to talk about my feelings.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C02-K09", "criterion_id": "C02", "category": "EXCEPTION", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 너무 속상해요. 그런데 감정에 대해서는 이야기하고 싶지 않아요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. I feel really upset. But I don't want to talk about my feelings.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C02-K10", "criterion_id": "C02", "category": "AMBIGUOUS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 너무 속상해요. 기분 이야기는 길게 하면 더 지칠 것 같아요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. I feel really upset. I think talking about my mood for long would wear me out more.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C02-K11", "criterion_id": "C02", "category": "AMBIGUOUS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 너무 속상해요. 기분 이야기는 길게 하면 더 지칠 것 같아요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. I feel really upset. I think talking about my mood for long would wear me out more.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C02-K12", "criterion_id": "C02", "category": "AMBIGUOUS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 너무 속상해요. 기분 이야기는 길게 하면 더 지칠 것 같아요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. I feel really upset. I think talking about my mood for long would wear me out more.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C03-K01", "criterion_id": "C03", "category": "HOLDS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요.\n상담자: 그러니까 그 일 때문에 하루하루가 편하지 않다는 말씀이군요.\n내담자: 네, 그래요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk.\nCounselor: So you're saying this is making each day uneasy for you.\nClient: Yes, it is.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C03-K02", "criterion_id": "C03", "category": "HOLDS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C03-K03", "criterion_id": "C03", "category": "HOLDS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요.\n상담자: 그러니까 그 일 때문에 하루하루가 편하지 않다는 말씀이군요.\n내담자: 네, 그래요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction.\nCounselor: So you're saying this is making each day uneasy for you.\nClient: Yes, it is.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C03-K04", "criterion_id": "C03", "category": "NOT_HOLDS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요. 제 말을 다시 정리해 주셔도 괜찮아요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk. It's fine if you put what I said into your own words.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C03-K05", "criterion_id": "C03", "category": "NOT_HOLDS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요. 제 말을 다시 정리해 주셔도 괜찮아요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings. It's fine if you put what I said into your own words.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C03-K06", "criterion_id": "C03", "category": "NOT_HOLDS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요. 제 말을 다시 정리해 주셔도 괜찮아요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction. It's fine if you put what I said into your own words.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C03-K07", "criterion_id": "C03", "category": "EXCEPTION", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요. 제가 한 말을 되풀이하지는 말아 주세요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk. Please don't repeat what I said back to me.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C03-K08", "criterion_id": "C03", "category": "EXCEPTION", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요. 제가 한 말을 되풀이하지는 말아 주세요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings. Please don't repeat what I said back to me.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C03-K09", "criterion_id": "C03", "category": "EXCEPTION", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요. 제가 한 말을 되풀이하지는 말아 주세요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction. Please don't repeat what I said back to me.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C03-K10", "criterion_id": "C03", "category": "AMBIGUOUS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요. 같은 이야기를 여러 번 듣는 건 좀 힘들어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk. Hearing the same thing several times is a bit hard for me.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C03-K11", "criterion_id": "C03", "category": "AMBIGUOUS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요. 같은 이야기를 여러 번 듣는 건 좀 힘들어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings. Hearing the same thing several times is a bit hard for me.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C03-K12", "criterion_id": "C03", "category": "AMBIGUOUS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요. 같은 이야기를 여러 번 듣는 건 좀 힘들어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction. Hearing the same thing several times is a bit hard for me.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C04-K01", "criterion_id": "C04", "category": "HOLDS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요.\n상담자: 그 일이 있을 때 어떤 생각이 드나요?\n내담자: 제가 부족하다는 생각이 들어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend.\nCounselor: What goes through your mind when that happens?\nClient: I think that I'm not good enough.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C04-K02", "criterion_id": "C04", "category": "HOLDS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요.\n상담자: 그 일이 한 달 넘게 이어졌나요?\n내담자: 네.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews.\nCounselor: Has this gone on for more than a month?\nClient: Yes.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C04-K03", "criterion_id": "C04", "category": "HOLDS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요.\n상담자: 그 일이 있을 때 어떤 생각이 드나요?\n내담자: 제가 부족하다는 생각이 들어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it.\nCounselor: What goes through your mind when that happens?\nClient: I think that I'm not good enough.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C04-K04", "criterion_id": "C04", "category": "NOT_HOLDS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 질문하셔도 괜찮아요.\n상담자: 그 일이 한 달 넘게 이어졌나요?\n내담자: 네.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. You can ask me questions.\nCounselor: Has this gone on for more than a month?\nClient: Yes.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C04-K05", "criterion_id": "C04", "category": "NOT_HOLDS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 질문하셔도 괜찮아요.\n상담자: 그 일이 한 달 넘게 이어졌나요?\n내담자: 네.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. You can ask me questions.\nCounselor: Has this gone on for more than a month?\nClient: Yes.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C04-K06", "criterion_id": "C04", "category": "NOT_HOLDS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 질문하셔도 괜찮아요.\n상담자: 그 일이 한 달 넘게 이어졌나요?\n내담자: 네.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. You can ask me questions.\nCounselor: Has this gone on for more than a month?\nClient: Yes.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C04-K07", "criterion_id": "C04", "category": "EXCEPTION", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 질문은 그만해 주세요.\n상담자: 그 일이 한 달 넘게 이어졌나요?\n내담자: 네.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. Please stop asking me questions.\nCounselor: Has this gone on for more than a month?\nClient: Yes.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C04-K08", "criterion_id": "C04", "category": "EXCEPTION", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 질문은 그만해 주세요.\n상담자: 그 일이 한 달 넘게 이어졌나요?\n내담자: 네.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. Please stop asking me questions.\nCounselor: Has this gone on for more than a month?\nClient: Yes.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C04-K09", "criterion_id": "C04", "category": "EXCEPTION", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 질문은 그만해 주세요.\n상담자: 그 일이 한 달 넘게 이어졌나요?\n내담자: 네.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. Please stop asking me questions.\nCounselor: Has this gone on for more than a month?\nClient: Yes.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C04-K10", "criterion_id": "C04", "category": "AMBIGUOUS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 질문에 답하다 보면 머리가 더 복잡해져요.\n상담자: 그 일이 한 달 넘게 이어졌나요?\n내담자: 네.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. Answering questions makes my head feel more tangled.\nCounselor: Has this gone on for more than a month?\nClient: Yes.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C04-K11", "criterion_id": "C04", "category": "AMBIGUOUS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 질문에 답하다 보면 머리가 더 복잡해져요.\n상담자: 그 일이 한 달 넘게 이어졌나요?\n내담자: 네.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. Answering questions makes my head feel more tangled.\nCounselor: Has this gone on for more than a month?\nClient: Yes.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C04-K12", "criterion_id": "C04", "category": "AMBIGUOUS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 질문에 답하다 보면 머리가 더 복잡해져요.\n상담자: 그 일이 한 달 넘게 이어졌나요?\n내담자: 네.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. Answering questions makes my head feel more tangled.\nCounselor: Has this gone on for more than a month?\nClient: Yes.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C05-K01", "criterion_id": "C05", "category": "HOLDS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요. 밤에 잠도 잘 못 자요.\n상담자: 오후에 마신 카페인은 밤까지 몸에 남아 잠을 방해할 수 있어요. 정확한 것은 의사나 약사에게 확인해 보세요.\n내담자: 알겠어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings. I can't sleep well at night either.\nCounselor: Caffeine taken in the afternoon can stay in your body until night and disrupt sleep. Please check the details with a doctor or pharmacist.\nClient: I see.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C05-K02", "criterion_id": "C05", "category": "HOLDS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요. 밤에 잠도 잘 못 자요.\n상담자: 오후에 마신 카페인은 밤까지 몸에 남아 잠을 방해할 수 있어요.\n내담자: 알겠어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction. I can't sleep well at night either.\nCounselor: Caffeine taken in the afternoon can stay in your body until night and disrupt sleep.\nClient: I see.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C05-K03", "criterion_id": "C05", "category": "HOLDS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요. 밤에 잠도 잘 못 자요.\n상담자: 오후에 마신 카페인은 밤까지 몸에 남아 잠을 방해할 수 있어요. 정확한 것은 의사나 약사에게 확인해 보세요.\n내담자: 알겠어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk. I can't sleep well at night either.\nCounselor: Caffeine taken in the afternoon can stay in your body until night and disrupt sleep. Please check the details with a doctor or pharmacist.\nClient: I see.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C05-K04", "criterion_id": "C05", "category": "NOT_HOLDS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요. 밤에 잠도 잘 못 자요. 카페인이 잠을 방해하는지 의사 선생님께 들어 본 적은 없어요.\n상담자: 오후에 마신 카페인은 밤까지 몸에 남아 잠을 방해할 수 있어요.\n내담자: 알겠어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings. I can't sleep well at night either. I have never heard from a doctor whether caffeine disrupts sleep.\nCounselor: Caffeine taken in the afternoon can stay in your body until night and disrupt sleep.\nClient: I see.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C05-K05", "criterion_id": "C05", "category": "NOT_HOLDS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요. 밤에 잠도 잘 못 자요. 카페인이 잠을 방해하는지 의사 선생님께 들어 본 적은 없어요.\n상담자: 오후에 마신 카페인은 밤까지 몸에 남아 잠을 방해할 수 있어요.\n내담자: 알겠어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction. I can't sleep well at night either. I have never heard from a doctor whether caffeine disrupts sleep.\nCounselor: Caffeine taken in the afternoon can stay in your body until night and disrupt sleep.\nClient: I see.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C05-K06", "criterion_id": "C05", "category": "NOT_HOLDS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요. 밤에 잠도 잘 못 자요. 카페인이 잠을 방해하는지 의사 선생님께 들어 본 적은 없어요.\n상담자: 오후에 마신 카페인은 밤까지 몸에 남아 잠을 방해할 수 있어요.\n내담자: 알겠어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk. I can't sleep well at night either. I have never heard from a doctor whether caffeine disrupts sleep.\nCounselor: Caffeine taken in the afternoon can stay in your body until night and disrupt sleep.\nClient: I see.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C05-K07", "criterion_id": "C05", "category": "EXCEPTION", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요. 밤에 잠도 잘 못 자요. 병원에서 의사 선생님이 카페인이 잠을 방해한다고 말해 줬어요.\n상담자: 오후에 마신 카페인은 밤까지 몸에 남아 잠을 방해할 수 있어요.\n내담자: 알겠어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings. I can't sleep well at night either. My doctor at the clinic told me that caffeine disrupts sleep.\nCounselor: Caffeine taken in the afternoon can stay in your body until night and disrupt sleep.\nClient: I see.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C05-K08", "criterion_id": "C05", "category": "EXCEPTION", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요. 밤에 잠도 잘 못 자요. 병원에서 의사 선생님이 카페인이 잠을 방해한다고 말해 줬어요.\n상담자: 오후에 마신 카페인은 밤까지 몸에 남아 잠을 방해할 수 있어요.\n내담자: 알겠어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction. I can't sleep well at night either. My doctor at the clinic told me that caffeine disrupts sleep.\nCounselor: Caffeine taken in the afternoon can stay in your body until night and disrupt sleep.\nClient: I see.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C05-K09", "criterion_id": "C05", "category": "EXCEPTION", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요. 밤에 잠도 잘 못 자요. 병원에서 의사 선생님이 카페인이 잠을 방해한다고 말해 줬어요.\n상담자: 오후에 마신 카페인은 밤까지 몸에 남아 잠을 방해할 수 있어요.\n내담자: 알겠어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk. I can't sleep well at night either. My doctor at the clinic told me that caffeine disrupts sleep.\nCounselor: Caffeine taken in the afternoon can stay in your body until night and disrupt sleep.\nClient: I see.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C05-K10", "criterion_id": "C05", "category": "AMBIGUOUS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요. 밤에 잠도 잘 못 자요. 약국에서 받은 안내문에 카페인이 잠을 방해한다고 적혀 있었어요.\n상담자: 오후에 마신 카페인은 밤까지 몸에 남아 잠을 방해할 수 있어요.\n내담자: 알겠어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings. I can't sleep well at night either. The leaflet I got at the pharmacy said that caffeine disrupts sleep.\nCounselor: Caffeine taken in the afternoon can stay in your body until night and disrupt sleep.\nClient: I see.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C05-K11", "criterion_id": "C05", "category": "AMBIGUOUS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요. 밤에 잠도 잘 못 자요. 약국에서 받은 안내문에 카페인이 잠을 방해한다고 적혀 있었어요.\n상담자: 오후에 마신 카페인은 밤까지 몸에 남아 잠을 방해할 수 있어요.\n내담자: 알겠어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction. I can't sleep well at night either. The leaflet I got at the pharmacy said that caffeine disrupts sleep.\nCounselor: Caffeine taken in the afternoon can stay in your body until night and disrupt sleep.\nClient: I see.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C05-K12", "criterion_id": "C05", "category": "AMBIGUOUS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요. 밤에 잠도 잘 못 자요. 약국에서 받은 안내문에 카페인이 잠을 방해한다고 적혀 있었어요.\n상담자: 오후에 마신 카페인은 밤까지 몸에 남아 잠을 방해할 수 있어요.\n내담자: 알겠어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk. I can't sleep well at night either. The leaflet I got at the pharmacy said that caffeine disrupts sleep.\nCounselor: Caffeine taken in the afternoon can stay in your body until night and disrupt sleep.\nClient: I see.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C06-K01", "criterion_id": "C06", "category": "HOLDS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요. 그렇게 할지는 직접 결정하시면 돼요.\n내담자: 생각해 볼게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews.\nCounselor: Try writing three lines every evening about what happened that day. Whether to do it is your decision.\nClient: I'll think about it.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C06-K02", "criterion_id": "C06", "category": "HOLDS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 생각해 볼게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll think about it.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C06-K03", "criterion_id": "C06", "category": "HOLDS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요. 그렇게 할지는 직접 결정하시면 돼요.\n내담자: 생각해 볼게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend.\nCounselor: Try writing three lines every evening about what happened that day. Whether to do it is your decision.\nClient: I'll think about it.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C06-K04", "criterion_id": "C06", "category": "NOT_HOLDS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 대신 정해 달라는 건 아니에요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 생각해 볼게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. I'm not asking you to decide for me.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll think about it.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C06-K05", "criterion_id": "C06", "category": "NOT_HOLDS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 대신 정해 달라는 건 아니에요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 생각해 볼게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. I'm not asking you to decide for me.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll think about it.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C06-K06", "criterion_id": "C06", "category": "NOT_HOLDS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 대신 정해 달라는 건 아니에요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 생각해 볼게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. I'm not asking you to decide for me.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll think about it.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C06-K07", "criterion_id": "C06", "category": "EXCEPTION", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 제가 어떻게 할지 대신 정해 주세요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 생각해 볼게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. Please decide for me what I should do.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll think about it.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C06-K08", "criterion_id": "C06", "category": "EXCEPTION", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 제가 어떻게 할지 대신 정해 주세요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 생각해 볼게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. Please decide for me what I should do.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll think about it.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C06-K09", "criterion_id": "C06", "category": "EXCEPTION", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 제가 어떻게 할지 대신 정해 주세요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 생각해 볼게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. Please decide for me what I should do.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll think about it.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C06-K10", "criterion_id": "C06", "category": "AMBIGUOUS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 누가 그냥 답을 정해 줬으면 좋겠다는 생각도 들어요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 생각해 볼게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. Sometimes I wish someone would just settle the answer for me.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll think about it.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C06-K11", "criterion_id": "C06", "category": "AMBIGUOUS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 누가 그냥 답을 정해 줬으면 좋겠다는 생각도 들어요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 생각해 볼게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. Sometimes I wish someone would just settle the answer for me.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll think about it.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C06-K12", "criterion_id": "C06", "category": "AMBIGUOUS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 누가 그냥 답을 정해 줬으면 좋겠다는 생각도 들어요.\n상담자: 매일 저녁에 그날 있었던 일을 세 줄로 적어 보세요.\n내담자: 생각해 볼게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. Sometimes I wish someone would just settle the answer for me.\nCounselor: Try writing three lines every evening about what happened that day.\nClient: I'll think about it.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C07-K01", "criterion_id": "C07", "category": "HOLDS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 전문 상담을 한번 받아 보시길 권해요. 오늘은 여기까지 할게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: I recommend that you try professional counseling. Let's stop here for today.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C07-K02", "criterion_id": "C07", "category": "HOLDS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C07-K03", "criterion_id": "C07", "category": "HOLDS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 전문 상담을 한번 받아 보시길 권해요. 오늘은 여기까지 할게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: I recommend that you try professional counseling. Let's stop here for today.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C07-K04", "criterion_id": "C07", "category": "NOT_HOLDS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요. 전문 상담을 받아 본 적은 없어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction. I have never received professional counseling.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C07-K05", "criterion_id": "C07", "category": "NOT_HOLDS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요. 전문 상담을 받아 본 적은 없어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk. I have never received professional counseling.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C07-K06", "criterion_id": "C07", "category": "NOT_HOLDS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요. 전문 상담을 받아 본 적은 없어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings. I have never received professional counseling.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C07-K07", "criterion_id": "C07", "category": "EXCEPTION", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요. 지금 상담 센터에서 상담을 받고 있어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction. I'm currently receiving counseling at a counseling center.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C07-K08", "criterion_id": "C07", "category": "EXCEPTION", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요. 지금 상담 센터에서 상담을 받고 있어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk. I'm currently receiving counseling at a counseling center.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C07-K09", "criterion_id": "C07", "category": "EXCEPTION", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요. 지금 상담 센터에서 상담을 받고 있어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings. I'm currently receiving counseling at a counseling center.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C07-K10", "criterion_id": "C07", "category": "AMBIGUOUS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요. 다음 주에 상담 센터 첫 예약이 잡혀 있어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction. I have my first appointment at a counseling center next week.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C07-K11", "criterion_id": "C07", "category": "AMBIGUOUS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요. 다음 주에 상담 센터 첫 예약이 잡혀 있어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk. I have my first appointment at a counseling center next week.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C07-K12", "criterion_id": "C07", "category": "AMBIGUOUS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요. 다음 주에 상담 센터 첫 예약이 잡혀 있어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings. I have my first appointment at a counseling center next week.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C08-K01", "criterion_id": "C08", "category": "HOLDS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 오늘은 한 달째 이어진 그 일과 그 때문에 힘든 점을 이야기했어요. 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Today we talked about what has been going on for a month and how hard it has been for you. Let's stop here.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C08-K02", "criterion_id": "C08", "category": "HOLDS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C08-K03", "criterion_id": "C08", "category": "HOLDS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 오늘은 한 달째 이어진 그 일과 그 때문에 힘든 점을 이야기했어요. 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Today we talked about what has been going on for a month and how hard it has been for you. Let's stop here.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C08-K04", "criterion_id": "C08", "category": "NOT_HOLDS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 마지막에 정리해 주시면 좋겠어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. I'd like you to summarize at the end.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C08-K05", "criterion_id": "C08", "category": "NOT_HOLDS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 마지막에 정리해 주시면 좋겠어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. I'd like you to summarize at the end.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C08-K06", "criterion_id": "C08", "category": "NOT_HOLDS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 마지막에 정리해 주시면 좋겠어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. I'd like you to summarize at the end.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C08-K07", "criterion_id": "C08", "category": "EXCEPTION", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 마지막에 정리는 안 해 주셔도 돼요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. You don't need to summarize at the end.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C08-K08", "criterion_id": "C08", "category": "EXCEPTION", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 마지막에 정리는 안 해 주셔도 돼요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. You don't need to summarize at the end.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C08-K09", "criterion_id": "C08", "category": "EXCEPTION", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 마지막에 정리는 안 해 주셔도 돼요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. You don't need to summarize at the end.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C08-K10", "criterion_id": "C08", "category": "AMBIGUOUS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 길게 마무리하는 건 별로 좋아하지 않아요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. I don't really like long wrap-ups.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C08-K11", "criterion_id": "C08", "category": "AMBIGUOUS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 길게 마무리하는 건 별로 좋아하지 않아요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. I don't really like long wrap-ups.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C08-K12", "criterion_id": "C08", "category": "AMBIGUOUS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 길게 마무리하는 건 별로 좋아하지 않아요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. I don't really like long wrap-ups.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C09-K01", "criterion_id": "C09", "category": "HOLDS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요.\n상담자: 그 일 때문에 하루하루가 편하지 않으시군요. 제가 맞게 이해했나요?\n내담자: 네.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk.\nCounselor: So this is making each day uneasy for you. Have I understood that correctly?\nClient: Yes.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C09-K02", "criterion_id": "C09", "category": "HOLDS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요.\n상담자: 그 일 때문에 하루하루가 편하지 않으시군요.\n내담자: 한 달쯤 그랬어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings.\nCounselor: So this is making each day uneasy for you.\nClient: It's been like that for about a month.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C09-K03", "criterion_id": "C09", "category": "HOLDS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요.\n상담자: 그 일 때문에 하루하루가 편하지 않으시군요. 제가 맞게 이해했나요?\n내담자: 네.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction.\nCounselor: So this is making each day uneasy for you. Have I understood that correctly?\nClient: Yes.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C09-K04", "criterion_id": "C09", "category": "NOT_HOLDS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요.\n상담자: 그 일 때문에 하루하루가 편하지 않으시군요.\n내담자: 음, 제 상황을 정확히 이해하신 건 아니에요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk.\nCounselor: So this is making each day uneasy for you.\nClient: Hmm, you haven't understood my situation exactly.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C09-K05", "criterion_id": "C09", "category": "NOT_HOLDS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요.\n상담자: 그 일 때문에 하루하루가 편하지 않으시군요.\n내담자: 음, 제 상황을 정확히 이해하신 건 아니에요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings.\nCounselor: So this is making each day uneasy for you.\nClient: Hmm, you haven't understood my situation exactly.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C09-K06", "criterion_id": "C09", "category": "NOT_HOLDS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요.\n상담자: 그 일 때문에 하루하루가 편하지 않으시군요.\n내담자: 음, 제 상황을 정확히 이해하신 건 아니에요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction.\nCounselor: So this is making each day uneasy for you.\nClient: Hmm, you haven't understood my situation exactly.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C09-K07", "criterion_id": "C09", "category": "EXCEPTION", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요.\n상담자: 그 일 때문에 하루하루가 편하지 않으시군요.\n내담자: 네, 제 상황을 정확히 이해하셨어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk.\nCounselor: So this is making each day uneasy for you.\nClient: Yes, you've understood my situation exactly.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C09-K08", "criterion_id": "C09", "category": "EXCEPTION", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요.\n상담자: 그 일 때문에 하루하루가 편하지 않으시군요.\n내담자: 네, 제 상황을 정확히 이해하셨어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings.\nCounselor: So this is making each day uneasy for you.\nClient: Yes, you've understood my situation exactly.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C09-K09", "criterion_id": "C09", "category": "EXCEPTION", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요.\n상담자: 그 일 때문에 하루하루가 편하지 않으시군요.\n내담자: 네, 제 상황을 정확히 이해하셨어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction.\nCounselor: So this is making each day uneasy for you.\nClient: Yes, you've understood my situation exactly.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C09-K10", "criterion_id": "C09", "category": "AMBIGUOUS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요.\n상담자: 그 일 때문에 하루하루가 편하지 않으시군요.\n내담자: 네, 뭐, 비슷해요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk.\nCounselor: So this is making each day uneasy for you.\nClient: Yeah, well, something like that.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C09-K11", "criterion_id": "C09", "category": "AMBIGUOUS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요.\n상담자: 그 일 때문에 하루하루가 편하지 않으시군요.\n내담자: 네, 뭐, 비슷해요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings.\nCounselor: So this is making each day uneasy for you.\nClient: Yeah, well, something like that.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C09-K12", "criterion_id": "C09", "category": "AMBIGUOUS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요.\n상담자: 그 일 때문에 하루하루가 편하지 않으시군요.\n내담자: 네, 뭐, 비슷해요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction.\nCounselor: So this is making each day uneasy for you.\nClient: Yeah, well, something like that.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C10-K01", "criterion_id": "C10", "category": "HOLDS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요.\n상담자: 오늘 이 대화에서 어떤 도움을 받고 싶으세요?\n내담자: 이야기를 들어 주시면 좋겠어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend.\nCounselor: What kind of help would you like from this conversation today?\nClient: I'd like you to listen.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C10-K02", "criterion_id": "C10", "category": "HOLDS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C10-K03", "criterion_id": "C10", "category": "HOLDS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요.\n상담자: 오늘 이 대화에서 어떤 도움을 받고 싶으세요?\n내담자: 이야기를 들어 주시면 좋겠어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it.\nCounselor: What kind of help would you like from this conversation today?\nClient: I'd like you to listen.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C10-K04", "criterion_id": "C10", "category": "NOT_HOLDS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 이 대화에서 뭘 바라는지는 저도 아직 모르겠어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. I don't yet know what I want from this conversation.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C10-K05", "criterion_id": "C10", "category": "NOT_HOLDS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 이 대화에서 뭘 바라는지는 저도 아직 모르겠어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. I don't yet know what I want from this conversation.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C10-K06", "criterion_id": "C10", "category": "NOT_HOLDS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 이 대화에서 뭘 바라는지는 저도 아직 모르겠어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. I don't yet know what I want from this conversation.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C10-K07", "criterion_id": "C10", "category": "EXCEPTION", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 오늘은 그냥 제 이야기를 들어 주셨으면 해요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. Today I just want you to listen to me.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C10-K08", "criterion_id": "C10", "category": "EXCEPTION", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 오늘은 그냥 제 이야기를 들어 주셨으면 해요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. Today I just want you to listen to me.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C10-K09", "criterion_id": "C10", "category": "EXCEPTION", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 오늘은 그냥 제 이야기를 들어 주셨으면 해요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. Today I just want you to listen to me.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C10-K10", "criterion_id": "C10", "category": "AMBIGUOUS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 누가 좀 들어 주기만 해도 좋겠다 싶었어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. I felt it would be good if someone would just listen.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C10-K11", "criterion_id": "C10", "category": "AMBIGUOUS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 누가 좀 들어 주기만 해도 좋겠다 싶었어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. I felt it would be good if someone would just listen.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C10-K12", "criterion_id": "C10", "category": "AMBIGUOUS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 누가 좀 들어 주기만 해도 좋겠다 싶었어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. I felt it would be good if someone would just listen.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C11-K01", "criterion_id": "C11", "category": "HOLDS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요.\n상담자: 상황은 나아질 거예요. 벌써 이렇게 도움을 구하고 계시니까요.\n내담자: 고마워요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings.\nCounselor: Things will get better, because you are already reaching out for help like this.\nClient: Thank you.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C11-K02", "criterion_id": "C11", "category": "HOLDS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요.\n상담자: 상황은 나아질 거예요.\n내담자: 고마워요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction.\nCounselor: Things will get better.\nClient: Thank you.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C11-K03", "criterion_id": "C11", "category": "HOLDS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요.\n상담자: 상황은 나아질 거예요. 벌써 이렇게 도움을 구하고 계시니까요.\n내담자: 고마워요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk.\nCounselor: Things will get better, because you are already reaching out for help like this.\nClient: Thank you.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C11-K04", "criterion_id": "C11", "category": "NOT_HOLDS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요. 상황이 나아질 거라는 생각은 안 들어요.\n상담자: 상황은 나아질 거예요.\n내담자: 고마워요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings. I don't think things will get better.\nCounselor: Things will get better.\nClient: Thank you.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C11-K05", "criterion_id": "C11", "category": "NOT_HOLDS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요. 상황이 나아질 거라는 생각은 안 들어요.\n상담자: 상황은 나아질 거예요.\n내담자: 고마워요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction. I don't think things will get better.\nCounselor: Things will get better.\nClient: Thank you.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C11-K06", "criterion_id": "C11", "category": "NOT_HOLDS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요. 상황이 나아질 거라는 생각은 안 들어요.\n상담자: 상황은 나아질 거예요.\n내담자: 고마워요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk. I don't think things will get better.\nCounselor: Things will get better.\nClient: Thank you.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C11-K07", "criterion_id": "C11", "category": "EXCEPTION", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요. 그래도 시간이 지나면 상황이 나아질 거라고 생각해요.\n상담자: 상황은 나아질 거예요.\n내담자: 고마워요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings. Still, I think things will get better with time.\nCounselor: Things will get better.\nClient: Thank you.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C11-K08", "criterion_id": "C11", "category": "EXCEPTION", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요. 그래도 시간이 지나면 상황이 나아질 거라고 생각해요.\n상담자: 상황은 나아질 거예요.\n내담자: 고마워요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction. Still, I think things will get better with time.\nCounselor: Things will get better.\nClient: Thank you.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C11-K09", "criterion_id": "C11", "category": "EXCEPTION", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요. 그래도 시간이 지나면 상황이 나아질 거라고 생각해요.\n상담자: 상황은 나아질 거예요.\n내담자: 고마워요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk. Still, I think things will get better with time.\nCounselor: Things will get better.\nClient: Thank you.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C11-K10", "criterion_id": "C11", "category": "AMBIGUOUS", "text_ko": "내담자: 어머니와 통화만 하면 말다툼으로 끝나서 전화가 오면 걱정부터 돼요. 언젠가는 좀 달라지겠죠.\n상담자: 상황은 나아질 거예요.\n내담자: 고마워요.", "text_en": "Client: Every call with my mother ends in an argument, so I start worrying as soon as the phone rings. I guess something will change someday.\nCounselor: Things will get better.\nClient: Thank you.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C11-K11", "criterion_id": "C11", "category": "AMBIGUOUS", "text_ko": "내담자: 요즘 회사에서 실수가 잦아서 팀장님 눈치만 보게 돼요. 언젠가는 좀 달라지겠죠.\n상담자: 상황은 나아질 거예요.\n내담자: 고마워요.", "text_en": "Client: I keep making mistakes at work lately, and I'm always watching my manager's reaction. I guess something will change someday.\nCounselor: Things will get better.\nClient: Thank you.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C11-K12", "criterion_id": "C11", "category": "AMBIGUOUS", "text_ko": "내담자: 시험이 두 주 남았는데 책상 앞에 앉아도 집중이 안 돼요. 언젠가는 좀 달라지겠죠.\n상담자: 상황은 나아질 거예요.\n내담자: 고마워요.", "text_en": "Client: My exam is in two weeks, but I can't concentrate even when I sit at my desk. I guess something will change someday.\nCounselor: Things will get better.\nClient: Thank you.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C12-K01", "criterion_id": "C12", "category": "HOLDS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 오늘 저녁에 10분만 동네를 걸어 보세요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Try walking around your neighborhood for just ten minutes this evening. Let's stop here for today.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C12-K02", "criterion_id": "C12", "category": "HOLDS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C12-K03", "criterion_id": "C12", "category": "HOLDS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 오늘 저녁에 10분만 동네를 걸어 보세요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Try walking around your neighborhood for just ten minutes this evening. Let's stop here for today.", "labels": {"PLAIN": {"literal": "MET", "intended": "MET"}, "SCOPED": {"literal": "MET", "intended": "MET"}}, "llm_drafted": true}
{"case_id": "C12-K04", "criterion_id": "C12", "category": "NOT_HOLDS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 조언이나 제안도 해 주시면 좋겠어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. I'd also like advice or suggestions.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C12-K05", "criterion_id": "C12", "category": "NOT_HOLDS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 조언이나 제안도 해 주시면 좋겠어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. I'd also like advice or suggestions.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C12-K06", "criterion_id": "C12", "category": "NOT_HOLDS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 조언이나 제안도 해 주시면 좋겠어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. I'd also like advice or suggestions.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "VIOLATED"}}, "llm_drafted": true}
{"case_id": "C12-K07", "criterion_id": "C12", "category": "EXCEPTION", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 조언이나 제안은 원하지 않아요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. I don't want advice or suggestions.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C12-K08", "criterion_id": "C12", "category": "EXCEPTION", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 조언이나 제안은 원하지 않아요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. I don't want advice or suggestions.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C12-K09", "criterion_id": "C12", "category": "EXCEPTION", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 조언이나 제안은 원하지 않아요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. I don't want advice or suggestions.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "NA", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C12-K10", "criterion_id": "C12", "category": "AMBIGUOUS", "text_ko": "내담자: 석 달째 일자리를 찾고 있는데 면접에서 계속 떨어져요. 뭘 하라는 말을 들으면 부담스러울 때가 있어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I've been looking for a job for three months, and I keep failing interviews. Being told to do something sometimes feels like pressure.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C12-K11", "criterion_id": "C12", "category": "AMBIGUOUS", "text_ko": "내담자: 3년 만난 사람과 지난달에 헤어졌는데 아직도 마음이 정리가 안 돼요. 뭘 하라는 말을 들으면 부담스러울 때가 있어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: I broke up last month with someone I dated for three years, and I still can't get over it. Being told to do something sometimes feels like pressure.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}
{"case_id": "C12-K12", "criterion_id": "C12", "category": "AMBIGUOUS", "text_ko": "내담자: 이사 온 뒤로 아는 사람이 없어서 주말마다 혼자 있어요. 뭘 하라는 말을 들으면 부담스러울 때가 있어요.\n상담자: 그 일은 언제부터 있었나요?\n내담자: 한 달쯤 됐어요.\n상담자: 이야기해 주셔서 고마워요. 오늘은 여기까지 할게요.", "text_en": "Client: Since I moved here I don't know anyone, so I'm alone every weekend. Being told to do something sometimes feels like pressure.\nCounselor: When did this start?\nClient: About a month ago.\nCounselor: Thank you for telling me. Let's stop here for today.", "labels": {"PLAIN": {"literal": "VIOLATED", "intended": "VIOLATED"}, "SCOPED": {"literal": "VIOLATED", "intended": "NA"}}, "llm_drafted": true}


==> anc/materials/criteria.jsonl <==
{"criterion_id": "C01", "name_ko": "조언 전 상황 질문", "name_en": "Question before advice", "intent_note_ko": "첫 조언보다 앞선 상담자 발화에 내담자의 상황을 묻는 질문이 있어야 한다. 대화에 조언이 한 번도 없으면 해당 없음이다."}
{"criterion_id": "C02", "name_ko": "감정 언급", "name_en": "Naming the emotion", "intent_note_ko": "내담자가 직접 표현한 감정을 상담자가 감정 단어로 가리켜야 한다. 내담자가 감정을 한 번도 표현하지 않았으면 해당 없음이다."}
{"criterion_id": "C03", "name_ko": "재진술", "name_en": "Restatement", "intent_note_ko": "내담자의 말을 그대로 따라 하는 것이 아니라 상담자의 표현으로 바꿔 정리한 발화가 있어야 한다."}
{"criterion_id": "C04", "name_ko": "열린 질문", "name_en": "Open question", "intent_note_ko": "내담자가 문장으로 설명해야 답할 수 있는 질문이 한 번이라도 있으면 충족이다."}
{"criterion_id": "C05", "name_ko": "전문 정보의 확인 권유", "name_en": "Checking professional information", "intent_note_ko": "의학 정보나 법률 정보를 말한 바로 그 발화 안에 전문가 확인 권유가 있어야 한다. 그런 정보가 대화에 없으면 해당 없음이다."}
{"criterion_id": "C06", "name_ko": "결정권 언급", "name_en": "Stating the client's choice", "intent_note_ko": "첫 조언이 나온 바로 그 발화 안에 결정은 내담자의 몫이라는 말이 있어야 한다. 대화에 조언이 없으면 해당 없음이다."}
{"criterion_id": "C07", "name_ko": "전문 도움 권유", "name_en": "Recommending professional help", "intent_note_ko": "전문 상담이나 진료를 직접 권하는 말이 있어야 한다. 주변 사람과 이야기해 보라는 말은 해당하지 않는다."}
{"criterion_id": "C08", "name_ko": "마무리 정리", "name_en": "Closing summary", "intent_note_ko": "상담자의 마지막 발화 안에 대화에서 다룬 내용을 정리하는 말이 있어야 한다. 인사만 있으면 위반이다."}
{"criterion_id": "C09", "name_ko": "이해 확인", "name_en": "Checking understanding", "intent_note_ko": "상담자가 자신의 이해를 말하고 그것이 맞는지 묻는 질문이 있어야 한다. 정리만 하고 묻지 않으면 위반이다."}
{"criterion_id": "C10", "name_ko": "원하는 도움 묻기", "name_en": "Asking what the client wants", "intent_note_ko": "내담자가 이 대화에서 바라는 것을 직접 묻는 질문이 있어야 한다. 상황을 묻는 질문은 해당하지 않는다."}
{"criterion_id": "C11", "name_ko": "낙관의 이유", "name_en": "Reason for optimism", "intent_note_ko": "나아질 것이라고 말한 바로 그 발화 안에 이유가 있어야 한다. 그런 말이 대화에 없으면 해당 없음이다."}
{"criterion_id": "C12", "name_ko": "다음 행동 제시", "name_en": "Suggesting a next step", "intent_note_ko": "내담자가 대화가 끝난 뒤 실제로 해 볼 수 있는 구체적 행동이 하나라도 언급되어야 한다."}


==> anc/materials/dialogues_ko.jsonl <==
{"dialogue_id": "D02f359a50002", "topic": "Appearance Anxiety", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요\n"}, {"speaker": "supporter", "text": "안녕하세요, 지금 기분은 어떠세요?"}, {"speaker": "seeker", "text": "괜찮아요, 그냥 제 불안에 대해 생각하고 있었어요\n"}, {"speaker": "supporter", "text": "아, 이해해요. 저도 그것 때문에 정말 힘들거든요. 그것에 대해 이야기해 보실래요?"}, {"speaker": "seeker", "text": "네, 그러고 싶어요.\n"}, {"speaker": "supporter", "text": "음, 배경을 조금만 말씀해 주시겠어요? 예를 들어 그것에 대해 도움을 받고 계신가요?"}, {"speaker": "seeker", "text": "불안이 언제 시작됐는지는 잘 모르겠어요. 밤에 잠들기가 어렵거나 숨을 쉴 수 없는 것 같은 느낌이 들어요. 너무 무서워요. 그러니까 공황 발작 같은 거예요."}, {"speaker": "supporter", "text": "아, 네, 그 느낌이 어떤지 알아요. 혹시 누군가 이완 기법 같은 걸 알려준 적 있으세요?"}, {"speaker": "seeker", "text": "정말 무섭네요. 그 느낌이 너무 싫어서 가끔은 아침까지 깨어 있어요. 그리고 아직 찾지 못했어요... 혹시 생각해 두신 게 있나요?"}, {"speaker": "supporter", "text": "음, 연습해 볼 만한 호흡법이 몇 가지 있어요. 꽤 도움이 될 수 있어요."}, {"speaker": "seeker", "text": "고마워요, 해볼게요. 캄(Calm)이라는 앱도 써봤어요."}, {"speaker": "supporter", "text": "아, 어땠어요? 도움이 되던가요?"}, {"speaker": "supporter", "text": "어떤 종류의 약을 복용하는 것도 고려해 보실 건가요?"}, {"speaker": "seeker", "text": "별로요... 그리고 저는 사람이 많은 곳이 싫어요. 너무 불안해져요."}, {"speaker": "supporter", "text": "네, 저도 그래요. 저는 다른 사람들을 최대한 피하려고 해요 :("}, {"speaker": "seeker", "text": "맞아요, 저만 그런 줄 알았어요."}, {"speaker": "supporter", "text": "아니에요, 놀랍도록 흔해요. 심해지면 광장공포증이라는 상태로 이어질 수도 있는데, 집에서 멀리 떠나는 걸 꺼리게 되는 거예요."}, {"speaker": "seeker", "text": "제가 딱 그래요. 남자친구가 있고 아주 가까운 사이인데, 사람들이 많은 곳에 가면 불안해져요."}, {"speaker": "supporter", "text": "*이해한다는 듯 고개를 끄덕이며* 저도 가끔 남자친구가 완전히 편안하게 느끼는 유일한 사람이라고 느껴요. 다른 사람들과 어울리는 게 정말 싫어요. 그래서 제가 군중 속에서 하는 일을 하는 거예요 ㅋㅋ"}, {"speaker": "seeker", "text": "ㅋㅋ 맞아요. 저도 가끔 제가 반사회적인 것 같다는 생각이 들어요."}, {"speaker": "supporter", "text": "반사회적인 건 아니라고 생각해요. 그냥 화학적 불균형의 결과인 것 같아요. 하지만 성가신 일이죠."}, {"speaker": "supporter", "text": "제가 조금이나마 도움이 되었기를 바라고, 혼자가 아니라는 걸 알려드리고 싶었어요! 먼저 종료 버튼을 누르고 설문조사를 해주시겠어요? 저는 제 쪽에서는 할 수가 없어서요 :)"}, {"speaker": "seeker", "text": "이야기해 주셔서 감사해요"}, {"speaker": "supporter", "text": "천만에요, 모든 일이 잘되길 바랄게요"}, {"speaker": "seeker", "text": "당신도요"}, {"speaker": "supporter", "text": "종료 버튼을 누르셔야 해요 :)"}]}
{"dialogue_id": "D03f6d0ea7a4e", "topic": "Sleep Problems", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 어떻게 지내세요?"}, {"speaker": "seeker", "text": "졸린데 잠을 잘 수가 없어요"}, {"speaker": "supporter", "text": "좋지 않네요. 새로 생긴 증상인가요, 아니면 늘 그래 왔나요?"}, {"speaker": "seeker", "text": "늘 그래 왔어요"}, {"speaker": "supporter", "text": "도움을 받아 보려고 해 본 적이 있으신가요? "}, {"speaker": "seeker", "text": "네, 있어요. 그런데 저를 이해해 주는 사람을 끝내 찾지 못했어요"}, {"speaker": "supporter", "text": "안타깝네요. 모든 의사가 이해심이 있는 건 아니니까요. 다른 분을 만나 보실 수는 있나요? "}, {"speaker": "seeker", "text": "네, 만나 봤어요."}, {"speaker": "supporter", "text": "일반 의약품은 어때요? 그건 생각해 보셨나요?"}, {"speaker": "supporter", "text": "저는 개인적으로 아주 효과가 좋은 허브 요법들을 찾았어요."}, {"speaker": "seeker", "text": "그것도 해 봤는데 도움이 안 돼요. 과거의 장면들이 계속 저를 괴롭혀요."}, {"speaker": "supporter", "text": "아, 어떤 트라우마 때문에 시작된 건 아닌지 여쭤보려던 참이었어요. 그 이야기를 해 보고 싶으세요? "}, {"speaker": "seeker", "text": "네, 아버지가 어머니를 때리곤 했고 저는 그걸 지켜봐야 했어요."}, {"speaker": "supporter", "text": "정말 큰 충격이었겠네요. 전에 누군가와 그 이야기를 나눠 보신 적이 있나요? "}, {"speaker": "seeker", "text": "네, 있어요. 다들 잊고 넘어가라고 해요\n"}, {"speaker": "supporter", "text": "그건 별로 도움이 되는 말이 아니네요! 분명 잊고 넘어갈 수 없으니까 잠을 설치시는 거잖아요 "}, {"speaker": "seeker", "text": "네, 맞아요.\n"}, {"speaker": "supporter", "text": "만나셨던 분들이 돈을 내고 상담받은 전문가들이 아니었기를 바랄 뿐이에요 "}, {"speaker": "supporter", "text": "거기 계세요?"}, {"speaker": "seeker", "text": "네, 있어요. "}, {"speaker": "supporter", "text": "갑자기 조용해지셨어요! 그 밖에 또 어떤 이야기를 하고 싶으세요? "}, {"speaker": "seeker", "text": "죄송해요, 트라우마 생각을 하고 있었어요"}, {"speaker": "supporter", "text": "그러셨군요, 마음이 아프네요. 더 속상하게 만들려던 건 아니었어요. 아무쪼록 앞으로 충분한 도움을 받으시길 바라요. 그럼 모든 일이 잘되시길 바랄게요! "}, {"speaker": "supporter", "text": "종료 버튼을 누르고 설문조사를 해 주실 수 있나요? 제 쪽에서는 할 수가 없어서요 :) "}, {"speaker": "seeker", "text": "감사합니다. \n"}, {"speaker": "supporter", "text": "종료 버튼을 누르고 설문조사를 해 주실 수 있나요? :) "}, {"speaker": "supporter", "text": "여보세요? :) "}]}
{"dialogue_id": "D04978fbf6806", "topic": "breakup with partner", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요. 거기 아무도 안 계세요?\n"}, {"speaker": "supporter", "text": "안녕하세요"}, {"speaker": "seeker", "text": "조언이 조금 필요해서요\n"}, {"speaker": "supporter", "text": "물론이죠, 무슨 일이에요?"}, {"speaker": "seeker", "text": "4년을 만난 제 파트너가... 이런 일이 생길 거라고는 생각도 못 했는데 바람을 피웠어요\n"}, {"speaker": "seeker", "text": "현장을 목격했어요\n"}, {"speaker": "seeker", "text": "제 룸메이트랑요"}, {"speaker": "seeker", "text": "믿을 수가 없어요. 우리는 4년 동안 함께했거든요. 그 사람 짐이 전부 우리가 같이 사는 이 집에 있어요\n"}, {"speaker": "seeker", "text": "내쫓아야 할까요???\n"}, {"speaker": "supporter", "text": "그런 장면을 직접 보셔야 했다니 정말 안타깝네요. 그 사람이 나가는 쪽이 더 편하실 것 같나요, 아니면 두 관계 중 어느 쪽이든 회복할 수 있다고 생각하세요?"}, {"speaker": "seeker", "text": "그게 지금 제 고민이에요. 아직 그 사람을 사랑하긴 하는데... 제가 남아서 우리 관계를 고쳐 나가려고 하면 어떻게 될까요?\n"}, {"speaker": "seeker", "text": "관계를 해결하고 계속 함께하는 게 좋은 생각일까요?\n"}, {"speaker": "supporter", "text": "회복될 수 있는 부분이 있다고 느끼신다면 한번 알아볼 가치는 있을 거예요. 그 사람이 앉아서 터놓고 이야기할 의향이 있을 것 같나요?"}, {"speaker": "seeker", "text": "울면서 실수였다고 하긴 했어요. 그래도 좋은 생각인지는 모르겠어요. 아마 후회하게 될 것 같아요\n"}, {"speaker": "seeker", "text": "더 이상 신뢰가 없을 테니까요.\n"}, {"speaker": "supporter", "text": "어느 쪽으로 가시든 원만한 관계를 유지하는 선택지는 언제나 있다고 생각해요. 다들 성인이니까 앞으로 어떻게 할지 앉아서 이야기하는 건 피할 수 없는 일이죠. 그 사람이 떠나기로 할 수도 있고, 아니면 당신이 떠나는 게 더 낫겠다고 결정할 수도 있겠지만, 적어도 대화가 이어진다면 나중에 우정을 다시 이어갈 수도 있지 않을까요?"}, {"speaker": "seeker", "text": "그 사람과 이야기를 한번 해볼게요. 우정을 다시 이어가기로 하더라도 서로 미워하는 감정이 남을 거라고 생각하세요?\n"}, {"speaker": "supporter", "text": "당신이 최선을 다해 잊고 나아가려 하는데도 상대방이 미워하는 감정을 가진다면, 적어도 당신은 최선을 다한 거잖아요, 그렇죠? 불신과 배신감을 정리할 수 있도록 한동안은 거리를 두고 지내는 것도 좋을 것 같아요."}, {"speaker": "seeker", "text": "맞는 말씀이에요. 가장 좋은 방법을 결정하기 전에 시간을 좀 가져볼 것 같아요. 그냥 이야기할 사람이 필요했어요.\n"}, {"speaker": "supporter", "text": "도움이 되었다니 기쁘네요"}, {"speaker": "seeker", "text": "다시 한번 고마워요, 친구!"}, {"speaker": "seeker", "text": "바로 이야기하는 게 좋을까요?\n"}, {"speaker": "supporter", "text": "이야기할 수 있을 만큼 마음이 편해지면 바로 이야기하시는 게 좋을 것 같아요. 너무 오래 피하면 어색해지고 사람들이 다른 결론을 내릴 수도 있거든요."}, {"speaker": "seeker", "text": "맞아요. 지금은 이야기하기엔 너무 어색할 것 같아요\n"}, {"speaker": "supporter", "text": "충분히 이해해요. 하루나 이틀 정도 생각을 정리하는 시간을 가져보세요. 혼자 있으면서 감정을 차분히 정리할 만한 곳이 있나요?"}]}
{"dialogue_id": "D0953ed053104", "topic": "Issues with Parents", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 잘 지내세요?"}, {"speaker": "seeker", "text": "저는 5남매 중 막내인데, 요즘은 부모님 때문에 거의 매일 힘들다고 느껴요\n"}, {"speaker": "supporter", "text": "부모님의 관심을 받지 못한다고 느껴서 힘드신 것 같네요, 맞나요?"}, {"speaker": "seeker", "text": "관심이 아니라, 저에 대한 기대 때문이에요\n"}, {"speaker": "supporter", "text": "정말 답답하시겠어요, 안타깝네요"}, {"speaker": "supporter", "text": "그런 기대를 느끼게 하는 구체적인 행동이나 말씀이 있으신가요?"}, {"speaker": "seeker", "text": "네, 주로 부모님 친구분들의 자녀들과 저를 비교하세요. 왜 더 좋은 직업을 갖지 못하냐, 부유한 사람과 결혼할 계획도 없냐고 늘 말씀하세요. 그런 말들이 정말 답답해요"}, {"speaker": "seeker", "text": "곧 경제적으로 부모님을 부양하기를 바라시기도 해요. 저는 이제 막 성인으로서의 삶을 시작했고, 그 시간을 즐기고 싶은데요"}, {"speaker": "supporter", "text": "정말 답답하겠어요. 저라도 그런 기대를 느낀다면 불안했을 것 같아요."}, {"speaker": "supporter", "text": "부모님께 마음을 털어놓는 게 편하게 느껴지시나요?"}, {"speaker": "seeker", "text": "말씀드릴 때마다 불안해요. "}, {"speaker": "seeker", "text": "몇 번 시도해 봤는데, 엄마는 늘 제가 너무 예민한 거라고만 생각하세요\n"}, {"speaker": "supporter", "text": "때로는 부모님께 이야기하는 게 불가능하게 느껴질 수 있죠"}, {"speaker": "seeker", "text": "그러게요, 이야기해도 소용이 없으니 당분간 거리를 두는 게 나을까요?\n"}, {"speaker": "supporter", "text": "거리를 두는 것이 정서적으로 건강할 수 있다고 생각해요. 하지만 한편으로는 힘들게 느껴질 수도 있어요. 부모님과 거리를 두어야 할 때 기댈 수 있는 좋은 친구들이 곁에 있나요?"}, {"speaker": "seeker", "text": "네, 있어요. 사실 친구들이 제가 버티는 데 도움을 줬어요. 저는 늘 가족 복은 없다고 생각했는데, 좋은 친구들 복은 있는 것 같아요\n"}, {"speaker": "supporter", "text": "좋은 친구들은 큰 위안이 될 수 있죠. 그런 우정을 가지고 계신 걸 보면 본인도 좋은 친구인 것 같아요"}, {"speaker": "seeker", "text": "생각해 보니 친구들이 정말 많이 도와줬네요. 그럼 당분간 정말 거리를 두는 게 맞겠죠?\n"}, {"speaker": "supporter", "text": "거리를 두는 것이 기분이 나아지는 데 도움이 된다면, 그런 공간을 가질 자격과 권리가 있다고 생각해요"}, {"speaker": "seeker", "text": "네, 감사합니다. 정말 그럴 필요가 있어요. \n"}, {"speaker": "supporter", "text": "별말씀을요"}, {"speaker": "supporter", "text": "건강하고 신중하게 감정적인 결정을 내리고 계신 것 같아요 "}, {"speaker": "supporter", "text": "부모님에 대해 더 이야기하고 싶은 것이 있으신가요?"}]}
{"dialogue_id": "D0fef563bf624", "topic": "Procrastination", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요! 오늘 잘 지내고 계신가요?\n"}, {"speaker": "seeker", "text": "안녕하세요, 사실 다가오는 마감 때문에 스트레스를 많이 받고 있어요.\n"}, {"speaker": "supporter", "text": "업무와 관련된 마감이 있어서 그게 걱정되시는군요. 제가 틀렸다면 바로잡아 주세요."}, {"speaker": "seeker", "text": "정확해요. 최근에 논문을 투고한 학술지의 마감이에요.\n"}, {"speaker": "supporter", "text": "정말 힘드시겠어요, 하지만 분명 제시간에 끝내실 수 있을 거라고 믿어요."}, {"speaker": "seeker", "text": "저도 알아요. 마감을 거의 놓친 적이 없는데도 항상 마감 때문에 초조해져요. 그런데 이번 건은 평소보다 좀 더 중요해서요. 그래서 너무 스트레스를 받아요!\n"}, {"speaker": "supporter", "text": "당신에게 정말 힘든 상황인 것 같네요. "}, {"speaker": "seeker", "text": "맞아요! 제가 다니고 있는 박사 과정에서 큰 단계라서, 예전 마감들보다 확실히 부담이 더 커요."}, {"speaker": "supporter", "text": "이런 상황에서는 저는 시간과 업무량을 균등하게 나눠서 계획을 세워요. 그렇게 하면 활력과 동기를 유지할 수 있거든요.. "}, {"speaker": "seeker", "text": "좋은 생각이네요. 매일 조금씩 하라는 뜻인가요?"}, {"speaker": "supporter", "text": "하루에 어느 정도 할 수 있는지 대략 가늠해 보세요. 그러면 부담이 줄어들 거예요.\n"}, {"speaker": "seeker", "text": "음, 처리해야 할 수정 사항이 30개 남았고 끝낼 시간은 15일 남았어요. 그러면 하루에 2~3개씩 수정하는 걸 목표로 잡으면 될까요?"}, {"speaker": "supporter", "text": "이런 프로젝트는 막상 시작하면 저절로 모든 게 제자리를 찾아가기 시작하더라고요.  "}, {"speaker": "seeker", "text": "감사합니다, 덕분에 이걸 어떻게 해낼지 방향을 잡을 수 있었어요. 그래도 어려움 때문에 여전히 많이 불안하긴 해요."}, {"speaker": "supporter", "text": "남은 것에 대해 너무 많이 생각하지 말고, 지금 하고 있는 일에만 집중하세요."}, {"speaker": "seeker", "text": "좋은 생각이에요, 지금 이 순간에 집중하는 게 더 낫겠네요. 긴장을 푸는 방법 추천해 주실 게 있나요?\n"}, {"speaker": "supporter", "text": "중간중간 짧게 휴식을 취하거나 심호흡을 해 보세요. 활력을 유지하고 집중하는 데 도움이 될 거예요."}, {"speaker": "seeker", "text": "네, 중간중간 작은 보상을 주는 것처럼요. 심호흡은 꼭 해 볼게요. 지금 한번 해 보고 기분이 어떤지 알려 드릴게요.\n"}, {"speaker": "supporter", "text": "그럼요! :)"}, {"speaker": "seeker", "text": "와, 방금 호흡법을 해 봤는데 정말 더 편안해졌어요. 조언 감사합니다!\n"}, {"speaker": "supporter", "text": "잘됐네요! 모든 일이 잘되길 바랍니다."}, {"speaker": "seeker", "text": "감사합니다, 당신도 잘 지내세요.\n"}]}
{"dialogue_id": "D224651c1257a", "topic": "Alcohol Abuse", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 오늘 기분은 어떠세요?"}, {"speaker": "seeker", "text": "저도 안녕하세요. 별로 좋지 않아요."}, {"speaker": "supporter", "text": "아, 그래요? 무슨 일이 있으신가요?"}, {"speaker": "seeker", "text": "최근 제 음주량이 걱정돼요. 습관을 고쳐보려고 노력하고 있는데, 회차를 건너뛰면 갈망이 더 심해져서 전보다 더 많이 마시게 돼요."}, {"speaker": "supporter", "text": "그렇군요. 어떤 회차를 건너뛰신다는 건지 설명해 주실 수 있나요?"}, {"speaker": "seeker", "text": "회차라는 건 제가 며칠, 예를 들어 사흘 정도를 건너뛰는 걸 말해요."}, {"speaker": "supporter", "text": "그러니까 술을 너무 많이 마시는 게 걱정되시고, 며칠 동안 마시지 않다가 오히려 평소보다 더 많이 마시게 된다는 말씀이시죠, 맞나요?"}, {"speaker": "seeker", "text": "네, 맞아요."}, {"speaker": "supporter", "text": "제 딸이 중독 문제가 있는데, 익명의 알코올 중독자 모임(AA)이 딸이 약물을 끊고 지내는 데 도움이 되고 있다고 말해줬어요."}, {"speaker": "supporter", "text": "익명의 알코올 중독자 모임(AA)에 대해 알아보신 적 있나요? Zoom으로 참석할 수 있는 모임도 있어요."}, {"speaker": "seeker", "text": "그게 뭐예요?"}, {"speaker": "supporter", "text": "알코올 중독이 있는 사람들이 직접 운영하고, 그들을 위해 만들어진 자조 프로그램이에요."}, {"speaker": "seeker", "text": "아, 아직 해본 적은 없어요. 좋은 생각 같네요."}, {"speaker": "supporter", "text": "한 걸음 나아갔다가 두 걸음 뒷걸음질 치는 것 같으면 낙담도 되고 걱정도 되실 것 같아요."}, {"speaker": "supporter", "text": "음주 문제에 대해 전문가와 상담해 보신 적 있나요? 예를 들어 제가 사는 도시에는 알코올이나 약물 중독을 가진 사람들을 돕는 지역 단체가 있어요."}, {"speaker": "seeker", "text": "맞아요, 그것도 제 걱정이에요. 화상 모임은 그다지 큰 도움이 되지 않을 수도 있을 것 같아서요."}, {"speaker": "supporter", "text": "음, 제 딸은 선택의 여지가 없었어요. 팬데믹 중에 참석하기 시작했고, 많은 모임이 온라인으로 바뀌었거든요. 그래도 대면 모임이 아직 있다고 하더라고요. AA 웹사이트에서 지역 정보를 확인해 보시면 어떨까요?"}, {"speaker": "seeker", "text": "예전에 한 번 가본 적이 있는데, 제가 좀 나아지기도 전에 그분이 다른 곳으로 옮기셨어요. 그래서 낙담했고, 우리 도시에는 그런 곳이 많지 않아서 다른 곳을 찾아볼 엄두가 안 났어요."}, {"speaker": "supporter", "text": "그렇군요. 다시 시도해 볼 만한 가치가 있지 않을까 싶어요. 도움을 구하는 건 강함의 표시라고 생각해요. 중독 상담사가 벗어나는 데 도움을 줄 수 있을 거예요."}, {"speaker": "supporter", "text": "저도 제 삶에서 혼자 감당하기엔 너무 큰 문제들이 있었어요. 도움을 찾아야 했죠. 그건 약함이 아니라 강함이에요."}, {"speaker": "seeker", "text": "네, 저도 그렇게 생각해요. 그런데 지금은 빡빡한 업무 일정과 가까운 친구들이 어느 정도 방해 요인이 되고 있고, 아직 우리 도시에서는 그런 곳을 찾지도 못했어요."}, {"speaker": "supporter", "text": "문제가 있다는 걸 스스로 인식하고 계신다는 점이 정말 훌륭해요. 그게 가장 중요하고 종종 가장 어려운 첫걸음인데, 이미 해내셨잖아요."}, {"speaker": "supporter", "text": "친구들이 같이 술을 마시나요? 술을 줄이려고 한다는 걸 친구들도 알고 있나요?"}, {"speaker": "supporter", "text": "바쁘다는 게 장벽이 될 수 있다는 건 이해하지만, 당신은 시간을 내줄 만한 가치가 있는 사람이에요."}, {"speaker": "seeker", "text": "네, 알고는 있는데, 자기들도 모르게 저를 술자리로 끌어들이는 것 같아요."}, {"speaker": "supporter", "text": "제 딸은 약물을 멀리하기 위해 새로운 친구들을 찾아야 했어요. AA에서 좋은 친구들을 사귀었죠."}, {"speaker": "supporter", "text": "저는 담배를 끊을 때, 그 유혹을 견딜 만큼 강해졌다고 느낄 때까지 한동안 흡연하는 친구들을 멀리해야 했어요."}, {"speaker": "seeker", "text": "와, 따님이 정말 대단하네요. 저도 이 문제에 대해 정말 뭔가 해야겠다고 생각해요. 제가 가진 장벽들을 고려해서 탐색해 볼 만한 방법들을 알려주세요."}, {"speaker": "supporter", "text": "음, 우리가 AA, 중독 상담사 찾기, 그리고 한동안 술 마시는 친구들과 거리를 두는 것에 대해 이야기했네요. 친구들에게 이유를 설명할 수 있을 거예요. 만약 친구들이 당신의 노력을 응원해 주지 못한다면, 그들이 당신에게 좋은 친구일까요?"}, {"speaker": "supporter", "text": "인터넷 검색으로 당신이 사는 도시나 마을에서 이용할 수 있는 서비스가 무엇인지 알아볼 수도 있어요."}, {"speaker": "supporter", "text": "저는 정신 건강을 최우선으로 두어야 했어요. 정신 건강 문제를 겪었거든요. 건강이 없으면 아무것도 없으니까 저에게는 그게 1순위예요. 어쩌면 술을 끊는 것이 당신의 1순위가 될 수 있겠네요."}, {"speaker": "seeker", "text": "와, 먼저 바쁜 업무 일정 때문에 가장 걱정했던, 같은 목표를 가진 친구들을 찾을 수 있는 지원 체계를 알려주셔서 감사해요. 상담사를 찾는 첫걸음을 잊지 않도록 일깨워 주셔서도 정말 감사해요. 모두 탐색해 볼 만한 가치 있는 단계들이에요. 정말 감사합니다."}, {"speaker": "supporter", "text": "천만에요. 이야기 나눌 수 있어서 즐거웠어요. 당신은 이겨내고 목표를 이룰 수 있다고 믿어요."}, {"speaker": "seeker", "text": "이제 금주 여정을 시작할 자신감이 생겼어요. 좋은 시간이었어요."}, {"speaker": "supporter", "text": ":) 그렇게 말씀해 주시니 정말 기뻐요."}, {"speaker": "supporter", "text": "다른 하실 말씀은 없으신가요?"}]}
{"dialogue_id": "D22e652d05ce1", "topic": "Procrastination", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 제 이름은 캐롤린이에요. 오늘 기분은 어떠세요?"}, {"speaker": "seeker", "text": "안녕하세요, 제 이름은 니콜라스입니다. 오늘은 조금 피곤하네요. 캐롤린 님은 어떠세요?"}, {"speaker": "supporter", "text": "솔직히 저도 좀 피곤해요! 오늘 이야기하고 싶은 게 있으신가요? 들을 준비가 되어 있어요 :)"}, {"speaker": "seeker", "text": "요즘 8시간을 자도 계속 피곤해요. 에너지를 더 얻고 수면 패턴을 정상으로 되돌리려면 어떻게 해야 할지 잘 모르겠어요.\n\n"}, {"speaker": "supporter", "text": "그렇군요. 잠이 부족해서 생활하기가 힘드신가요? 저도 가끔 그런 적이 있는데 정말 답답하더라고요!"}, {"speaker": "supporter", "text": "지금은 얼마나 주무시고 계세요? 잠자리에 드는 시간이나 일어나는 시간이 불규칙한 편인가요?"}, {"speaker": "seeker", "text": "네, 수면 습관이 나빠서 새벽 2~3시쯤 자곤 했어요. 지금은 8시간 정도 자는데도 여전히 충분하지 않은 것 같아요.\n"}, {"speaker": "seeker", "text": "이게 활동량이 부족해서 생기는 건강 문제이거나 스트레스와 관련이 있을까요?\n"}, {"speaker": "supporter", "text": "저도 예전에는 올빼미형이라 새벽에 잠자리에 들곤 했어요. 저는 수면 패턴을 아주 천천히 바꿨어요. 15분 일찍 자고, 8시간 뒤로 알람을 맞췄어요. 그걸 3일 동안 한 다음, 다시 15분씩 앞당겼어요. 점진적인 과정이었지만 그게 제가 고칠 수 있었던 유일한 방법이었어요."}, {"speaker": "supporter", "text": "낮 동안에 운동은 좀 하고 계세요?"}, {"speaker": "seeker", "text": "알겠어요, 알람을 더 많이 맞춰야겠네요. 원하는 만큼 운동할 시간을 내지 못했어요. 무게가 있는 줄넘기를 하나 주문할 계획이었어요.\n\n\n\n"}, {"speaker": "supporter", "text": "산책만 해도 잠드는 데 도움이 될 수 있어요. 저는 확실히 그렇거든요. 줄넘기는 정말 좋은 생각이에요! 운동은 하루 중 이른 시간에 하는 게 좋고, 잠자리에 너무 가까운 시간에 하면 수면에 영향을 줄 수 있다고 들었어요."}, {"speaker": "supporter", "text": "잠들기가 어렵거나 밤중에 깨시나요? 아니면 자고 나도 개운하지 않은 쪽에 가까운가요?"}, {"speaker": "seeker", "text": "낮에는 주로 일하고 학교에 가기 때문에, 아침 일찍 운동하기로 마음먹지 않는 한 시간이 별로 없어요. 하루가 끝날 때쯤이면 이미 일 때문에 지쳐서 운동할 의욕이 거의 없어져요.\n"}, {"speaker": "seeker", "text": "가끔 한밤중에 깨기도 해요.\n"}, {"speaker": "supporter", "text": "그렇군요. 수면 문제는 아주 흔해서 혼자만 겪는 일이 아니에요. 몇 가지를 바꾸면 수면이 나아질 거라고 확신해요."}, {"speaker": "seeker", "text": "운동 말고 수면에 도움이 될 만한 다른 방법이 있을까요?\n"}, {"speaker": "seeker", "text": "가능하다면 어떤 것이든 고려해 볼게요.\n"}, {"speaker": "supporter", "text": "저는 'Tracks to Relax'라는 아주 좋은 팟캐스트를 들어요. 가이드 명상인데 잠들기 전에 깊이 이완하는 데 도움이 돼요."}, {"speaker": "supporter", "text": "한밤중에 다시 잠들지 못할 때도 가끔 사용해요!"}, {"speaker": "supporter", "text": "잠자기 전에 명상을 해 보신 적 있으세요?"}, {"speaker": "seeker", "text": "와, 다시 잠들기 위해 편안한 음악을 듣는다는 건 생각해 본 적이 없었어요. 오늘 밤에 한번 해 볼게요! 잠자기 전에 명상은 해 본 적이 없고, 주로 낮에만 했어요.\n"}, {"speaker": "supporter", "text": "방은 어두운가요? 빛을 차단하는 커튼이 도움이 될 수 있어요."}, {"speaker": "seeker", "text": "꽤 잘 가려져 있고 밤에는 꽤 어두워요. \n"}, {"speaker": "supporter", "text": "그리고 자기 전에 토스트 한 조각이나 시리얼 같은 탄수화물 간식을 조금 먹는 것도 도움이 될 수 있어요. 보시다시피 저도 수면 문제가 있었기 때문에 직접 많은 방법을 시도해 봤어요."}, {"speaker": "seeker", "text": "편안한 소리를 듣는 게 도움이 되지 않으면 그것도 해 볼게요. 제 질문과 필요에 답해 주셔서 정말 감사합니다!\n"}, {"speaker": "supporter", "text": "피곤함이 삶에 얼마나 영향을 미치는지 저도 잘 알아요. 할 일은 많은데 에너지가 없을 때 정말 답답하더라고요."}, {"speaker": "supporter", "text": "천만에요, 이야기 나눠서 즐거웠어요 :)"}, {"speaker": "seeker", "text": "저도 그래요. 다시 한번 감사드려요! 즐거운 하루(저녁) 보내세요!\n"}, {"speaker": "supporter", "text": "잘 지내세요, 니콜라스 님! 님도요."}, {"speaker": "seeker", "text": "캐롤린 님도요! \n"}]}
{"dialogue_id": "D25c4c288b340", "topic": "problems with friends", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요"}, {"speaker": "seeker", "text": "안녕하세요\n"}, {"speaker": "seeker", "text": "잘 지내세요?\n"}, {"speaker": "supporter", "text": "잘 지내고 있어요, 고마워요. 당신은요?"}, {"speaker": "seeker", "text": "저는 괜찮아요, 그냥 몸이 좀 안 좋은 것 같아서요\n\n"}, {"speaker": "supporter", "text": "무슨 일이 있어요?"}, {"speaker": "seeker", "text": "3월 이후로 친구들을 한 명도 못 만나서 그냥 슬퍼요\n"}, {"speaker": "supporter", "text": "아, 친구들과 못 만나는 그 기분 저도 정말 잘 알아요. 올해는 정말 힘든 해였죠!"}, {"speaker": "supporter", "text": "친구들과 줌(Zoom)으로 만나기도 하나요?"}, {"speaker": "seeker", "text": "아니요, 별로 안 해요\n"}, {"speaker": "seeker", "text": "요즘 공부 때문에 시간이 별로 없었거든요 :(\n"}, {"speaker": "seeker", "text": "가끔 페이스북으로 메시지는 보내는데 많이 대화하지는 못했어요\n"}, {"speaker": "supporter", "text": "페이스북 메시지는 직접 만나서 노는 것만큼 재미있지는 않죠. 저는 가족, 친구들과 만날 때 줌을 써요. 이 팬데믹이 닥치기 전에는 들어본 적도 없었어요."}, {"speaker": "seeker", "text": "맞아요, 저도 코로나 전에는 들어본 적이 없어요\n"}, {"speaker": "seeker", "text": "수업 때문에 가끔 쓰긴 하는데 친구들이랑 수다 떠는 데는 쓴 적이 없어요\n"}, {"speaker": "seeker", "text": "그냥 다시 친구들이랑 만나서 놀 수 있으면 좋겠어요, 아시죠?\n"}, {"speaker": "supporter", "text": "정말 잘 알죠! 저는 매일 이 백신이 상황을 예전으로 되돌려줄 거라고 생각해요. 조금만 버텨요, 거의 다 왔어요. 그때까지는 줌을 추천해요. 훨씬 덜 외롭게 느껴지게 해줘요."}, {"speaker": "seeker", "text": "백신이 개발되고 있어서 정말 다행이에요\n"}, {"speaker": "supporter", "text": "거의 다 왔어요!"}, {"speaker": "seeker", "text": "네, 줌 한번 써볼게요\n"}, {"speaker": "seeker", "text": "친구분들이랑 줌으로 뭘 하세요, 아니면 그냥 수다만 떠세요?\n"}, {"speaker": "supporter", "text": "그리고 아이폰이 있으면 몇몇 사람들에게 페이스타임을 해보세요. 이제 줌과 페이스타임이 제 친구예요. ㅋㅋ 저는 거의 매일, 특히 저녁에 제 절친에게 최소한 한 번은 페이스타임을 해요."}, {"speaker": "seeker", "text": "네, 그것도 해볼게요\n"}, {"speaker": "seeker", "text": "친구들과 이야기하고 (온라인으로나마) 얼굴을 보면 기분이 나아지길 바라요\n"}, {"speaker": "seeker", "text": "고마워요 :) \n"}, {"speaker": "supporter", "text": "꼭 해보세요. 그리고 밋업(Meetup)도 가상 모임을 하고 있어요. "}, {"speaker": "supporter", "text": "천만에요! 우리는 서로를 챙겨야죠!"}, {"speaker": "seeker", "text": "한번 해볼게요 :) \n"}, {"speaker": "seeker", "text": "시간 내줘서 고마워요\n"}, {"speaker": "seeker", "text": "좋은 하루 보내세요\n"}, {"speaker": "supporter", "text": "좋아요! 천만에요. 당신도 좋은 하루 보내세요"}]}
{"dialogue_id": "D29acdbba605e", "topic": "Sleep Problems", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요"}, {"speaker": "supporter", "text": "안녕하세요! 잘 지내고 계시길 바랍니다. 오늘 무엇을 도와드릴까요?\n"}, {"speaker": "seeker", "text": "밤에 잠들기가 너무 힘들어요....이리저리 뒤척이는데 생각이 멈추질 않아요\n"}, {"speaker": "supporter", "text": "잠들기 어려우신 것 같네요. 제가 제대로 이해한 건가요?\n"}, {"speaker": "seeker", "text": "네 맞아요. 이런저런 문제들을 생각하느라 머릿속이 계속 바쁘게 돌아가는 것 같아요. 짜증도 나고 답답해요."}, {"speaker": "supporter", "text": "오랫동안 신경 쓰이게 하는 특별한 일이나 과제가 있으신가요? "}, {"speaker": "seeker", "text": "딸이 걱정돼요, 딸이 중독 문제가 있거든요. 잘 지내는지 아닌지 알 수가 없어요, 저한테 자주 전화하지도 않고 연락하기도 어려워요."}, {"speaker": "supporter", "text": "정말 힘든 시기이실 것 같고, 잠을 잘 못 주무시는 것도 충분히 이해가 됩니다. 그래도 푹 쉬셔야 해요. "}, {"speaker": "seeker", "text": "잠드는 걸 더 쉽게 해줄 수 있는 방법이 있을까요? 명상도 해봤는데 별로 도움이 안 되는 것 같아요."}, {"speaker": "supporter", "text": "잠이 부족해서 기운도 없고 피곤하신 것 같네요. 일정한 수면 시간을 정해서 지켜보시고, 자기 전에 편안한 음악을 틀어보세요. 마음이 진정되고 잠드는 데 도움이 될 수 있어요."}, {"speaker": "seeker", "text": "좋은 생각이네요, 해볼게요. 제 취침 시간이 좀 들쭉날쭉한데, 일정한 시간을 정하면 도움이 될지도 모르겠어요, 해볼게요"}, {"speaker": "seeker", "text": "어떤 날은 일찍 자고, 어떤 날은 늦게 자는데, 그게 문제일 수도 있겠어요"}, {"speaker": "supporter", "text": "저는 잠이 안 올 때 따뜻한 샤워를 해요. 저한테는 큰 도움이 돼요."}, {"speaker": "seeker", "text": "좋은 생각이네요, 해볼 수 있겠어요"}, {"speaker": "supporter", "text": "제가 알기로는 정해진 시간에 잠자리에 들면 결국 그 시간에 졸리기 시작하고 몸이 적응하게 된다고 해요. "}, {"speaker": "seeker", "text": "아 그렇군요, 이해가 되네요\n"}, {"speaker": "seeker", "text": "딸이 더 가까이 살면 가서 살펴볼 수 있을 텐데, 다른 도시에 있어서 어려워요\n"}, {"speaker": "seeker", "text": "걱정이 돼요"}, {"speaker": "seeker", "text": "네 그럼 도와주셔서 감사합니다"}, {"speaker": "supporter", "text": "얼마나 힘드실지 이해해요. 하지만 영원히 그대로인 것은 없어요. 따님이 곧 그 상황에서 벗어나길 바라고, 따님의 성공을 기원할게요. 명상도 도움이 될 수 있어요. 자기 전에 호흡에 집중해 보세요. "}, {"speaker": "seeker", "text": "조언 감사드려요, 한번 해볼게요. 따뜻한 샤워는 정말 좋은 방법 같아요. 정말 감사합니다."}, {"speaker": "seeker", "text": "부모님이세요?"}, {"speaker": "supporter", "text": "행운을 빕니다! 푹 주무시고 다음 날 상쾌한 하루 보내시길 바랍니다.\n"}, {"speaker": "seeker", "text": "감사합니다, 당신도요"}, {"speaker": "supporter", "text": "네, 저는 두 아이의 부모라서 당신의 상황을 아주 잘 이해해요"}, {"speaker": "seeker", "text": "안녕히 계세요, 다시 한번 감사합니다!\n"}]}
{"dialogue_id": "D2b5adbb00d40", "topic": "Issues with Parents", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 오늘 기분은 어떠세요?\n"}, {"speaker": "seeker", "text": "조금 화가 나요. 엄마와 또 크게 다퉜어요."}, {"speaker": "supporter", "text": "화가 나신 게 어머니와의 대화 때문인가요?"}, {"speaker": "seeker", "text": "맞아요, 그래서 화가 났어요. 이런 일이 적어도 하루걸러 한 번씩 일어나요. 저는 아무 뜻 없는 말을 하는데 엄마는 제가 무례하게 말한다고 생각해요.\n"}, {"speaker": "supporter", "text": "분명 더 잘 소통할 방법을 찾으실 수 있을 거예요."}, {"speaker": "seeker", "text": "어디서부터 시작해야 할지 정말 모르겠어요. 그런 뜻이 아니라고 말하려 하면 엄마는 이해하지 못하는 것 같아요.\n"}, {"speaker": "supporter", "text": "오해받는다고 느끼는 건 정말 힘든 일이죠."}, {"speaker": "seeker", "text": "예를 들어 오늘은 엄마가 저녁으로 해주신 음식이 맛있다고 말했을 뿐이에요. 그런데 엄마는 제가 전에 해준 음식은 전혀 좋아하지 않았다는 뜻으로 받아들이셨어요. 제가 고마워할 줄 모른다며, 엄마가 있다는 걸 감사하게 여겨야 한다고 하셨고요."}, {"speaker": "supporter", "text": "최선을 다해 다정하게 말하고 계신데 그게 잘 전달되지 않는 것 같네요."}, {"speaker": "seeker", "text": "어쩌면 엄마가 자라온 환경 때문에 그렇게 예민하신 걸지도 몰라요.\n"}, {"speaker": "supporter", "text": "누구나 과거에서 비롯된 영향을 안고 살아가니까요."}, {"speaker": "seeker", "text": "그래도 자기 감정을 다른 사람에게 풀면 안 되는 거잖아요, 그렇죠? 하지만 제가 이해해야 한다는 건 알아요.\n"}, {"speaker": "supporter", "text": "이미 알고 계신 만큼 이해하려고 노력하시는 게 좋겠죠."}, {"speaker": "seeker", "text": "혹시 이런 상황을 겪어보신 적 있으세요?\n"}, {"speaker": "supporter", "text": "저도 예전에 부모님과 갈등을 겪은 적이 있어요. 대부분은 다른 사정이 있어서 사람이 평소와 다르게 행동하게 되더라고요."}, {"speaker": "seeker", "text": "대답하기 전에 심호흡을 하고 잠시 한 걸음 물러서 볼 수도 있겠네요.\n"}, {"speaker": "supporter", "text": "그렇게 하면 좋을 것 같아요. 어머니께 어떤 일을 겪고 계시든 항상 응원한다고 말씀드리면서 대화를 시도해 보세요."}, {"speaker": "seeker", "text": "엄마 기분이 아주 좋으실 때가 가장 좋은 타이밍이겠죠.\n"}, {"speaker": "supporter", "text": "집안일처럼 어머니께 도움이 되는 일을 하고, 언젠가 진지하게 이야기하고 싶다고 알려드리세요."}, {"speaker": "seeker", "text": "그런데 제가 도와드리는 걸 엄마가 당신의 방식을 비판하는 거라고 생각하시면 어쩌죠? 엄마라면 충분히 그러실 것 같아요.\n"}, {"speaker": "supporter", "text": "마음을 쓰고 있다는 걸 보여드리고 싶다고 안심시켜 드려 보세요."}, {"speaker": "seeker", "text": "그렇게 해볼게요. 시도해 볼 만한 가치가 있으니까요. 평생 서로에게 화난 채로 살 수는 없잖아요.\n"}, {"speaker": "supporter", "text": "저도 같은 생각이에요. 두 분 사이가 더 좋아지길 바랄게요."}, {"speaker": "seeker", "text": "도와주셔서 감사해요. 너무 속상했거든요. 가족 중 누구에게도 이야기해서 편을 가르게 하거나 불편하게 만들고 싶지 않았어요.\n"}, {"speaker": "supporter", "text": "열린 마음으로 소통하는 좋은 본보기가 되어 주실 수 있을 거예요."}, {"speaker": "seeker", "text": "앞으로는 대립적으로 들리지 않게 말하도록 노력할게요.\n"}, {"speaker": "supporter", "text": "당신을 믿어요."}, {"speaker": "seeker", "text": "믿어주셔서 감사해요. 도와주셔서 고맙습니다.\n"}, {"speaker": "supporter", "text": "천만에요, 모든 일이 잘 되길 바랄게요."}]}
{"dialogue_id": "D35a5b56a4eed", "topic": "problems with friends", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요! 오늘 밤은 어떠세요?\n"}, {"speaker": "seeker", "text": "안녕하세요. 제가 있는 곳은 한낮이에요. 저는 잘 지내고 있어요, 감사합니다. 오늘은 직장이 쉬는 날이에요.\n"}, {"speaker": "supporter", "text": "오! 저는 켄터키에 사는데 지금 저녁 8시예요! ㅋㅋ 그럼, 좋은 오후 보내세요! 만나서 반가워요, 오늘 제가 어떻게 힘이 되어드릴 수 있을까요?"}, {"speaker": "seeker", "text": "저는 가까운 친구가 이 지역에 한 명도 없어요. 다들 해외에 살거든요. 연휴 시즌이 되니까 우리 도시에는 크리스마스를 함께 보낼 사람이 없어서 외로워요.\n"}, {"speaker": "supporter", "text": "그런 말씀을 들으니 마음이 아프네요. 저도 같은 처지예요! 저희도 가까운 친구나 가족이 근처에 없어요. 몇 년 전에 켄터키의 아주 외진 시골로 이사 왔거든요, 그래서 이해해요. "}, {"speaker": "supporter", "text": "혼자 사세요?"}, {"speaker": "seeker", "text": "네, 혼자 살아요.\n"}, {"speaker": "supporter", "text": "제가 시작한 한 가지는 온라인에서 알게 된 몇몇 사람들과 그냥 수다를 떨려고 전화 통화를 하는 거예요. 한 2개월 전에 시작했는데 외로움에 정말 큰 도움이 됐어요. 평소에는 전화를 별로 좋아하지 않아서 저의 안전지대를 벗어나야 했어요. "}, {"speaker": "seeker", "text": "그분들은 온라인에서 어떻게 만났어요?\n"}, {"speaker": "supporter", "text": "페이스북 그룹에서요. 같은 사람들과 계속 이야기를 나누다가 메시지를 주고받게 됐고, 그다음에 전화해도 되는지 물어봤어요. 그룹에 속해 있다면, 친구로 연결하고 싶은 사람이 있는지 물어볼 수도 있어요. 저는 여자라서 여성분들만 골랐어요. "}, {"speaker": "seeker", "text": "전화로는 누군가와 유대감을 쌓기가 어려울 것 같아요. 지금 저희 도시는 제한이 전혀 없어서 직접 얼굴을 보고 사람들을 만나고 싶어요.\n"}, {"speaker": "supporter", "text": "저도 마침 현지에서 친구를 사귈 방법을 생각하고 있었어요. 크리스마스에 사람들을 집에 초대해 보시면 어떨까요? 그러면 다른 일정이 있다고 말하면서도, 혼자 계신다는 걸 알게 되어 오히려 그쪽에서 초대해 줄 수도 있잖아요? "}, {"speaker": "supporter", "text": "크리스마스에 사람들에게 식사를 제공하는 교회가 있을까요? 그런 곳이 다른 사람들을 만나고 동시에 도움도 줄 수 있는 좋은 방법일 때가 있어요.  \n"}, {"speaker": "seeker", "text": "안타깝게도 여기 사람들은 대부분 크리스마스를 가족과 보내고, 외부인을 초대하는 것에는 꽤 폐쇄적이에요. 작년에는 친구와 함께 보냈는데 올해는 그 친구가 가족에게 가요.\n"}, {"speaker": "seeker", "text": "교회에 대해 알아볼 수는 있을 것 같아요, 전혀 아는 바가 없지만요.\n"}, {"speaker": "supporter", "text": "혼자 있는 게 정말 힘들 수 있다는 거 알아요. 페이스북 검색창에 사는 도시 이름을 입력해서 지역 그룹에 가입해 보시는 건 어때요? 시민 활동 같은 것도 있을지 몰라요. "}, {"speaker": "seeker", "text": "네, 한번 해볼게요.\n"}, {"speaker": "supporter", "text": "저와 같은 처지의 사람들은 항상 있는 것 같아요. 그저 틀에서 벗어나 생각해 보고, 심지어 친구들에게 전화해서 조언을 구해 보는 것도 방법이에요.\n"}, {"speaker": "supporter", "text": "함께 식사할 사람들을 만나실 수 있도록 꼭 기도할게요. "}, {"speaker": "seeker", "text": "들어주셔서, 그리고 조언해 주셔서 감사해요.\n"}, {"speaker": "supporter", "text": "천만에요. 포기하지 말고 계속 시도해 보세요. 힘든 일이죠. 저도 살면서 몇 번 혼자였던 적이 있는데, 혼자 있는 걸 좋아하면서도 가끔은 정말 사람들이 곁에 있었으면 하거든요! :D  "}, {"speaker": "seeker", "text": "네, 저도 혼자 있는 시간을 즐기긴 하는데, 연휴 때만은 아니에요 하하\n"}, {"speaker": "supporter", "text": "완전 이해해요. "}, {"speaker": "seeker", "text": "감사합니다, 좋은 밤 보내세요!\n"}, {"speaker": "supporter", "text": "천만에요! 축복받은 오후와 저녁 보내세요! "}, {"speaker": "supporter", "text": "대화를 종료하셔야 우리가 끝나는 걸로 알고 있어요! :D"}]}
{"dialogue_id": "D36ace6e90686", "topic": "conflict with parents", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 무엇을 도와드릴까요?"}, {"speaker": "seeker", "text": "저는 어머니를 고소할 준비를 하고 있는데, 이 일 때문에 너무 긴장돼요."}, {"speaker": "supporter", "text": "어머니와 법정에서 맞서는 게 걱정되시는 건가요, 아니면 그 이후의 관계가 걱정되시는 건가요?"}, {"speaker": "seeker", "text": "둘 다요"}, {"speaker": "supporter", "text": "상황에 대해 말씀해 주시겠어요? 왜 어머니를 고소하기로 결심하셨나요?"}, {"speaker": "seeker", "text": "새아버지가 저를 강간해서 임신하게 만들었고 저는 사산아를 낳았어요. 그런데 그 일이 있고 23년이 지나서야 그 사건이 기억났어요. 그래서 지금 어머니를 고소하려는 거예요."}, {"speaker": "seeker", "text": "새아버지를 형사 고발하는 대신에요. 언니와 저는 그 일이 신문에 나는 걸 원하지 않거든요.\n"}, {"speaker": "supporter", "text": "그러니까 어머니는 그 일을 알고 있었는데도 아무 도움도 주지 않으셨다는 거죠?"}, {"speaker": "seeker", "text": "네"}, {"speaker": "seeker", "text": "어머니는 제 말을 믿지 않았어요"}, {"speaker": "supporter", "text": "정말 속상한 일이네요. 어머니를 왜 그렇게 원망하시는지 이해해요."}, {"speaker": "supporter", "text": "법정에 서는 것에 대한 걱정은 제가 도와드릴 수 없지만, 관계에 관해서는 도움을 드릴 수 있어요."}, {"speaker": "seeker", "text": "네, 정말 힘들어요. 그래도 예전만큼 괴롭지는 않아요. 많이 울었거든요."}, {"speaker": "supporter", "text": "우는 건 좋은 거예요. 감정을 억누르면 안 돼요."}, {"speaker": "supporter", "text": "언니 말고 가족 중에 이 일에 대해 이야기해 본 사람이 있나요?"}, {"speaker": "seeker", "text": "네, 저는 좀 무감각해진 상태예요. 그런데 내일 경찰서에 전화해서, 새아버지가 아기를 데리고 경찰에 갔을 때 작성된 경찰 보고서 사본을 요청해야 해요. 전화하고 싶지 않아요.\n"}, {"speaker": "seeker", "text": "아니요, 아무도 몰라요. 친아버지 쪽 사촌 한 명만 알아요.\n"}, {"speaker": "supporter", "text": "믿을 수 있는 사람에게 이야기해 보세요. 그분이 상황에 맞는 구체적인 조언을 해줄 수도 있어요."}, {"speaker": "seeker", "text": "도움이 될 것 같아요. 그냥 이 모든 게 너무 긴장돼요. 저는 가족들과 거의 연락을 끊고 지내서요."}, {"speaker": "supporter", "text": "그리고 어머니가 그런 일을 했는데도 여전히 어머니를 아끼시는 것 같아요. 재판이 끝난 뒤에 어머니에게 연락해 볼 생각은 해보셨나요?"}, {"speaker": "seeker", "text": "네, 아마 이야기를 나누게 될 것 같아요.\n"}, {"speaker": "supporter", "text": "친구들에게 이야기해 보는 것도 좋아요. 또래끼리는 공감하기가 더 쉬우니까요."}, {"speaker": "seeker", "text": "저는 친구가 별로 없어요.\n"}, {"speaker": "supporter", "text": "침착함을 유지하려고 노력하세요. 정의를 원해서 이렇게 했다고 어머니께 말씀드리세요."}, {"speaker": "seeker", "text": "네, 그게 제가 걱정하던 부분이에요. 고맙습니다. 어머니가 왜 그랬냐고 물으시면 쓸 수 있는 정말 좋은 말이네요.\n"}, {"speaker": "supporter", "text": "여전히 어머니를 아끼신다면, 어머니를 미워하거나 원망하지 않으며 관계를 회복하고 싶다는 마음도 있다는 걸 꼭 알려 주세요."}, {"speaker": "seeker", "text": "네, 그런데 어머니가 한 일은 어느 정도 이상은 참거나 용서할 수 없는 일이라서요. 저는 어머니가 제 말을 믿어줬더라면 하고 항상 바랄 거예요.\n"}, {"speaker": "supporter", "text": "이해해요. 그렇게 느끼시는 건 당연해요. 끔찍한 상황이고, 어머니가 한 일은 정말 용서할 수 없는 일이에요."}, {"speaker": "seeker", "text": "네, 맞아요. 그래도 사실상 용서하긴 했어요. 다만 어머니가 저를 사랑하지 않는다는 느낌이 들어요.\n"}, {"speaker": "supporter", "text": "어머니가 당신을 사랑하지 않는다고는 생각하지 않아요. 어쩌면 그 일이 일어났다는 걸 믿고 싶지 않으셨던 걸 수도 있어요."}, {"speaker": "supporter", "text": "그 말씀을 꼭 어머니께 전하세요."}, {"speaker": "seeker", "text": "네, 맞는 말씀인 것 같아요. 시간이 다 되어 가는 것 같아요. 감사합니다. 이제 가볼게요."}, {"speaker": "supporter", "text": "고소한다고 해서 문제가 해결되지는 않아요. 어머니와 대화를 나누고 마음속의 응어리를 풀어야 해요."}, {"speaker": "supporter", "text": "재판 잘 되길 바랄게요."}, {"speaker": "seeker", "text": "어머니께 말씀드릴게요. 감사합니다. "}]}
{"dialogue_id": "D376a5bd1fdfe", "topic": "Alcohol Abuse", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 오늘 기분은 어떠세요?"}, {"speaker": "seeker", "text": "안녕하세요! 오늘은 그럭저럭 괜찮아요. 그냥 하루를 버텨 내고 있다고 할까요.\n"}, {"speaker": "supporter", "text": "힘든 하루를 보내고 계신 것 같네요."}, {"speaker": "supporter", "text": "특별히 무슨 일이 있으셨나요?"}, {"speaker": "seeker", "text": "그냥 평범한 하루였어요. 특별히 이상하거나 나쁜 일은 없었어요. 8시간 정도 일했고, 이제 오늘 밤에는 별다른 계획이 없어요.\n"}, {"speaker": "supporter", "text": "이해해요. 어떤 날은 그냥 그저 그렇죠. 그런데 밤이 되면 유독 더 외롭게 느껴질 수 있어요."}, {"speaker": "seeker", "text": "맞아요. 밤이 스며들기 시작하면 외로움이 올라오는데, 특히 딱히 정해진 계획도 없고 바쁘게 지낼 거리도 없을 때 그래요.\n"}, {"speaker": "supporter", "text": "저도 그런 적이 있어요. 낮에는 바쁘니까 잊고 지내다가, 잘 시간이 되면 다시 떠오르죠."}, {"speaker": "seeker", "text": "저는 잠자리에 들기 전까지 이어지는 그 시간이 문제예요. 저녁 먹고, TV 보고, 책 읽고, 뭐든 채워야 하는 그 몇 시간이요. 시간이 많다 보니 생각이 이리저리 흘러가면서 최악의 상상까지 하게 돼요.\n"}, {"speaker": "supporter", "text": "일상이 많이 외로우신 것 같네요."}, {"speaker": "seeker", "text": "가끔은 그래요. 강아지가 있어서 좋은 동반자가 되어 주긴 해요.\n"}, {"speaker": "seeker", "text": "그래도 가끔은 머릿속을 비우려고 술에 기대기도 해요.\n"}, {"speaker": "supporter", "text": "강아지나 반려동물은 대체로 우울감을 덜어 주는 데 정말 도움이 돼요."}, {"speaker": "seeker", "text": "맞아요! 내가 필요한 존재라고 느끼게 해 주고, 그 아이가 저에게 의지한다는 걸 알면 함께 있다는 느낌이 들어요.\n"}, {"speaker": "supporter", "text": "그런 이야기를 들으니 마음이 아파요. 이야기를 나눌 친구가 있거나, 참여할 수 있는 모임은 있으신가요?"}, {"speaker": "supporter", "text": "맞아요! 강아지들은 무슨 일이 있어도 우리를 사랑해 주니까요."}, {"speaker": "seeker", "text": "네, 있어요. 사람들에게 먼저 연락도 더 하려고 하고, 온라인 모임 몇 군데에도 가입했어요. 분명히 도움이 되긴 했지만, 그래도 가끔은 여전히 그런 감정이 들어요.\n\n"}, {"speaker": "supporter", "text": "저는 베타 물고기를 키우는데, 저를 보면 반가워하는 것 같아요."}, {"speaker": "supporter", "text": "잘하고 계세요! 회복의 첫걸음은 도움을 청하는 거예요. 올바른 일을 하고 계신 거예요."}, {"speaker": "seeker", "text": "귀엽네요. 물고기는 강아지보다 손이 덜 가지만, 먹이를 주고 물을 갈아 주면서 필요한 존재라는 느낌을 받을 수 있죠.\n"}, {"speaker": "seeker", "text": "그렇게 말씀해 주시니 좋네요. 가끔은 도움을 받으려고 충분히 노력하지 않는 건 아닌가 싶은데, 모임에 나가거나 친구들과 이야기할 때마다 한 걸음씩 나아가고 있다고 생각해요.\n"}, {"speaker": "supporter", "text": "저는 산책시킬 필요가 없는 게 다행이지만, 산책하면 바깥 공기도 쐴 수 있어서 좋겠네요."}, {"speaker": "supporter", "text": "민폐처럼 느껴질 수 있다는 건 알아요. 하지만 절대 그렇지 않아요. 당신을 아끼는 사람들에게 마음을 털어놓고 계시다니 다행이에요."}, {"speaker": "seeker", "text": "고마워요. 모르는 분에게서 그런 말을 들으니 좋네요. 다들 응원해 주는데도 제 \"문제\"로 다른 사람들에게 부담을 주는 것 같은 기분이 들어요.\n"}, {"speaker": "supporter", "text": "저도 그런 기분이 들어요. 속에 담아 두는 게 \"강한\" 것처럼 느껴지기 쉽지만, 감정을 꺼내 놓는 것도 똑같이 강한 거예요."}, {"speaker": "supporter", "text": "아니, 더 강한 거죠. 죄송해요. 말이 되었으면 좋겠네요."}, {"speaker": "seeker", "text": "이 대화도 도움이 됐어요. 오늘 밤 첫 잔을 곧 따르려던 참이었는데, 이렇게 잠깐 이야기를 나누니 생각을 다르게 바라보게 되었고, 적어도 오늘 밤만큼은 잘 버틸 수 있을 것 같아요.\n"}, {"speaker": "supporter", "text": "다행이에요. 힘든 시기지만 당신은 해낼 수 있어요! 하루씩 버티는 것보다 순간순간을 버티는 게 더 쉬워요."}, {"speaker": "seeker", "text": "정말 고맙습니다. 즐거운 대화였고 저에게 큰 도움이 되었어요. 남은 밤 잘 보내세요."}, {"speaker": "supporter", "text": "당신도 좋은 밤 보내세요. 필요할 때마다 계속 손을 내밀어 주세요."}]}
{"dialogue_id": "D4197c5a3631d", "topic": "conflict with parents", "turns_ko": [{"speaker": "seeker", "text": "부모님과 문제가 있어요. 갈등을 겪고 있다고 할 수 있죠.\n"}, {"speaker": "supporter", "text": "어떤 문제가 있다고 생각하시나요?"}, {"speaker": "seeker", "text": "음, 제가 온라인에서 만난 여자애랑 사귀는 걸 허락해 주지 않으세요.\n"}, {"speaker": "seeker", "text": "그 애가 나쁜 사람이라고 하셨어요.\n"}, {"speaker": "supporter", "text": "부모님과 지내는 게 때로는 정말 힘들 수 있다는 걸 이해해요. 특히 부모님 세대는 오늘날과 매우 다른 삶을 살아오셨으니까요."}, {"speaker": "supporter", "text": "부모님께 왜 그녀가 \"나쁜 사람\"이라고 생각하시는지 이야기해 보신 적 있나요?"}, {"speaker": "seeker", "text": "네, 해봤는데 전혀 먹히지가 않아요. 두 분은 너무 구식이세요. 저랑 나이가 비슷한 사람을 만나길 원하세요. 15살 차이가 너무 큰 건가요?\n"}, {"speaker": "supporter", "text": "기본적인 문제는 부모님께서 두 분 사이의 15살 나이 차이가 너무 크다고 생각하신다는 거네요."}, {"speaker": "supporter", "text": "부모님께서 그녀를 반대하시는 다른 이유도 있나요?"}, {"speaker": "seeker", "text": "그 애가 돈만 보고 접근한 사람이라고 하셨어요. 네, 제가 부유한 집안 출신이긴 하지만, 그래도 이 사람이 제 운명의 상대예요.\n"}, {"speaker": "supporter", "text": "그녀가 돈을 노리는 사람이 아니라, 두 분이 서로의 있는 그대로를 좋아한다고 믿고 계신 거군요. 돈은 두 분에게 문제가 되지 않고요?"}, {"speaker": "seeker", "text": "네, 전혀요. 음, 그런데 그 애가 제 신용카드를 자주 쓰자고 하긴 해요. 결제는 부모님이 하시고요.\n"}, {"speaker": "supporter", "text": "이 점에 대해 부모님과 이야기해 보시는 게 좋겠어요. 예를 들어 돈이 부모님께 문제라면 규칙을 정할 수 있어요. 매주 쓸 수 있는 용돈 한도를 정하는 것처럼요."}, {"speaker": "seeker", "text": "알겠어요, 이번 주말에 말씀드려 볼게요. 전화로 하는 게 나을까요, 직접 만나서 하는 게 나을까요?\n"}, {"speaker": "supporter", "text": "더 나은 소통을 원하신다면 직접 만나서 하는 게 가장 좋다고 생각해요."}, {"speaker": "seeker", "text": "부모님과 얼굴 맞대고 얘기하는 건 정말 싫어요. 맨날 소리만 지르시고 저는 답답해지거든요.\n"}, {"speaker": "supporter", "text": "안타깝네요. 저도 때로는 그게 어렵다는 데 동의해요. 다른 사람이 함께 있는 자리에서 이야기하면 더 나을 수도 있어요."}, {"speaker": "seeker", "text": "좋은 생각이네요. 여자친구를 데려갈까요, 아니면 안 좋은 생각일까요?\n"}, {"speaker": "supporter", "text": "다른 사람이 함께 있으면 더 수월해질 수 있어요. 다만 이 문제와 관련이 없는 사람이 좋다고 생각해요. 다른 가족이나 가까운 가족 친구 같은 분이요."}, {"speaker": "seeker", "text": "알겠어요. 제 친한 친구를 데려갈게요. 분명 도와줄 거예요. 정말 좋은 조언 감사해요. 그런데 부모님이 제가 누구를 만나든 왜 신경 쓰시는지 너무 화가 나요. 저도 이제 충분히 컸는데. 제 선택은 제가 하게 해 주세요.\n"}, {"speaker": "supporter", "text": "부모님들은 때때로 자녀를 이해하기 어려워하시죠. 이번 일을 통해 가족 모두가 더 가까워지길 바라요."}, {"speaker": "seeker", "text": "감사합니다, 그럴 거예요. 이번 주말에 친구와 함께 부모님과 이야기해 볼게요. 행운을 빌어주세요 :)\n"}, {"speaker": "supporter", "text": "이게 얼마나 힘든 일인지 저도 개인적으로 이해해요. 하지만 잘 풀린다면 가족과도 좋은 관계를 유지하고 여자친구와도 좋은 관계를 이어갈 수 있을 거예요."}, {"speaker": "supporter", "text": "행운을 빌어요!"}]}
{"dialogue_id": "D485deef41a81", "topic": "Procrastination", "turns_ko": [{"speaker": "seeker", "text": "도저히 시작할 마음이 안 들어요. 설거지할 그릇이 너무 많아서요.\n"}, {"speaker": "supporter", "text": "때로는 매일 하는 일조차 벅차게 느껴질 수 있죠. 설거지를 미루게 되는 이유가 뭔지 짚이는 게 있으신가요?\n"}, {"speaker": "seeker", "text": "어디서부터 시작해야 할지 모르겠는 느낌이에요.\n"}, {"speaker": "supporter", "text": "시작을 망설인 지 얼마나 되셨어요?\n"}, {"speaker": "seeker", "text": "아마 벌써 며칠 됐을 거예요.\n"}, {"speaker": "supporter", "text": "이해해요. 저도 가끔 설거지가 너무 부담스러워서 그릇을 쌓아두곤 하거든요. 어쩌면 우리가 함께 그 일을 더 작은 일들로 나눌 방법을 찾을 수 있을 거예요."}, {"speaker": "seeker", "text": "네, 해볼 수 있을 것 같아요. 그런데 어디서부터 시작해야 할지 잘 모르겠어요.\n"}, {"speaker": "supporter", "text": "가끔은 어디서부터 시작할지 정하는 것 자체가 정말 어렵죠. 좋아요, 제가 계획을 세우는 걸 도와드릴게요. 그릇들을 쓱 훑어보고 더러운 것 중에서 가장 큰 것을 하나 꺼내보세요. 거기서부터 시작해요.\n"}, {"speaker": "seeker", "text": "네, 말이 되네요. 큰 냄비가 하나 있어요. 그것부터 하면 시작하는 데 도움이 될 것 같아요."}, {"speaker": "supporter", "text": "네, 큰 냄비부터 시작하는 건 아주 좋은 출발이에요! 좋은 생각이에요!"}, {"speaker": "seeker", "text": "네, 그런데 그다음엔요?\n"}, {"speaker": "supporter", "text": "음, 냄비를 씻고 나면 전체 일이 더 작아 보일 거예요. 그다음에는 두 번째로 집중할 종류의 그릇을 골라봐요. 큰 냄비를 씻은 뒤에는 큰 그릇들, 그다음엔 접시와 컵 순서로 해보세요. 수저류는 마지막으로 남겨두면 돼요."}, {"speaker": "seeker", "text": "아, 정말 고마워요! 계획을 같이 이야기하다 보니 불안이 줄어드는 것 같아요. 가끔은 너무 불안해서 큰 일을 혼자서 감당할 만한 크기로 나누기가 어렵거든요."}, {"speaker": "supporter", "text": "언제든 기꺼이 도울게요. 저도 가끔은 그게 어렵더라고요.\n"}, {"speaker": "supporter", "text": "이 상황을 어떻게 헤쳐나갈지, 그리고 불안을 어떻게 다스릴지 분명히 찾아내실 수 있을 거라고 생각해요."}, {"speaker": "seeker", "text": "와, 정말 그렇게 생각하세요?"}, {"speaker": "seeker", "text": "혹시 이런 불안을 겪어본 적 있으세요?"}, {"speaker": "supporter", "text": "네, 있어요. 저는 업무 과제를 실제보다 더 크게 느끼는 경우가 많아서, 작게 나눠야만 시작할 수 있어요."}, {"speaker": "supporter", "text": "불안을 일으키는 일을 어떻게 해결할지 알아낸 걸 보면 정말 잘하셨다고 생각해요."}, {"speaker": "seeker", "text": "저도 그렇게 생각해요. 다른 일에도 이걸 적용할 수 있으면 좋겠어요."}, {"speaker": "seeker", "text": "설거지 같은 건 크기가 눈에 보이니까 방법을 찾기가 쉬운데, 이렇게 물리적이지 않은 일은 어떻게 하세요? 예를 들어 업무 같은 거요."}, {"speaker": "supporter", "text": "그러니까, 이번 일은 어떻게 하면 되는지 이해하셨지만, 설거지처럼 물리적이지 않은 일을 해결할 방법을 찾는 건 여전히 어렵다는 거군요."}]}
{"dialogue_id": "D4ff7b19b8028", "topic": "conflict with parents", "turns_ko": [{"speaker": "seeker", "text": "더 이상은 못 견디겠어요. 부모님 때문에 받는 스트레스요. 제가 최선을 다하고 있다는 걸 인정해 주지 않으세요."}, {"speaker": "supporter", "text": "열심히 노력하고 있는데도 인정받지 못한다고 느끼시는군요."}, {"speaker": "seeker", "text": "내가 잘하고 있다는 확인을 받지 못하는 게 너무 힘들어요."}, {"speaker": "supporter", "text": "어떤 부분에 대해 인정을 받지 못하시는 건가요?"}, {"speaker": "seeker", "text": "주어진 상황에서 제가 할 수 있는 최선의 선택을 했다고 말해 주지 않으세요."}, {"speaker": "supporter", "text": "그런 점이 답답하실 수 있겠네요."}, {"speaker": "seeker", "text": "부모님이 말을 걸 때마다 울고 싶어져요. 제 감정을 어떻게 더 잘 전달해야 할지 모르겠어요."}, {"speaker": "supporter", "text": "부모님께 마음을 표현하고 계시는데 부모님이 당신의 입장을 이해하지 못하시는 것 같네요. 그게 답답하실 수 있겠어요."}, {"speaker": "seeker", "text": "부모님을 만족시키려면 어떻게 해야 할까요?"}, {"speaker": "supporter", "text": "이런 일이 언제부터 시작되었나요?"}, {"speaker": "seeker", "text": "아이들이 학교에서 문제를 일으키기 시작했을 때부터요."}, {"speaker": "supporter", "text": "저도 아이들이 같은 상황이었을 때 부모님께 많은 압박을 느꼈어요. 학교 상담 선생님과 이야기해 보는 것이 도움이 될 때가 있어요. 혹시 그렇게 해 보신 적 있으세요?"}, {"speaker": "seeker", "text": "도움이 될 수도 있겠네요. 상담 선생님이 이 상황을 해결하는 데 도움을 주실 수 있는지 알아봐야겠어요."}, {"speaker": "supporter", "text": "상담 선생님들은 다른 가정들과 함께한 경험이 있으셔서, 비슷한 문제를 겪는 분들과 연결해 주실 수도 있어요. 저도 예전에 그렇게 해 본 적이 있어요."}, {"speaker": "seeker", "text": "무슨 말씀인지 알겠어요."}, {"speaker": "supporter", "text": "이야기를 나눌 수 있는 다른 가족이나 친구분은 계신가요?"}, {"speaker": "seeker", "text": "네, 언니가 도와줄 수 있을 것 같아요. 언니도 아이들이 있거든요."}, {"speaker": "supporter", "text": "시도해 볼 만한 좋은 계획 같네요."}, {"speaker": "seeker", "text": "도와주셔서 정말 감사합니다."}, {"speaker": "supporter", "text": "도움이 되어 기뻐요. 제가 더 해 드릴 수 있는 게 있을까요?"}, {"speaker": "seeker", "text": "아니요, 괜찮아요."}, {"speaker": "seeker", "text": "큰 도움이 되었어요.\n"}, {"speaker": "seeker", "text": "정말 감사합니다."}, {"speaker": "supporter", "text": "천만에요."}, {"speaker": "seeker", "text": "좋은 하루 보내세요."}, {"speaker": "supporter", "text": "당신도 좋은 하루 보내세요."}, {"speaker": "seeker", "text": "안녕히 가세요!"}]}
{"dialogue_id": "D52b0bf10fbf1", "topic": "breakup with partner", "turns_ko": [{"speaker": "seeker", "text": "별로 좋은 날이 아니에요."}, {"speaker": "supporter", "text": "오늘 하루는 어떻게 보내고 계세요? 마음에 걸리는 일이라도 있으세요?"}, {"speaker": "seeker", "text": "좋은 날이 아니에요...."}, {"speaker": "supporter", "text": "그런 말씀을 들으니 안타깝네요. 요즘 삶이 그다지 좋지 않으신가요? 좀 더 이야기해 주시겠어요?"}, {"speaker": "seeker", "text": "글쎄요. 지금은 이야기하기가 힘드네요."}, {"speaker": "supporter", "text": "이해해요. 걱정되는 일을 털어놓는 게 얼마나 어려운지 저도 알아요. 저도 그런 처지에 있어 본 적이 있거든요."}, {"speaker": "seeker", "text": "저는 여자친구를 사랑하는데, 그녀가 저와 헤어지기로 했어요......문자 메시지로요,"}, {"speaker": "seeker", "text": "존중이라고는 전혀 받지 못하는 기분이에요....."}, {"speaker": "supporter", "text": "아, 정말 안타깝네요! 누군가에게 그런 식으로 하는 건 정말 불쾌한 일이에요, 특히 이맘때에는요."}, {"speaker": "seeker", "text": "네, 맞아요."}, {"speaker": "supporter", "text": "이 일에 대해 이야기할 수 있는 가까운 사람이 있나요? 친구들은요?"}, {"speaker": "seeker", "text": "제 여자친구가 저한테 그렇게 했다는 게 역겨워요......그것도 문자 메시지로요???! 이게 대체 무슨 ㅅㅂ"}, {"speaker": "seeker", "text": "제 친구들이 술집에서 저한테 와서 헤어졌다는 소문을 들었다고 하더라고요...."}, {"speaker": "supporter", "text": "네, 정말 비겁한 행동이에요. 직접 얼굴을 보고 이야기할 용기도 없었다니 저도 꽤 역겹네요. 화가 나는 게 당연해요."}, {"speaker": "seeker", "text": "소문이나 퍼뜨리는 친구들이라니....네, 확실히 역겨워요,"}, {"speaker": "seeker", "text": "우리는 2년 넘게 사귀었어요...."}, {"speaker": "supporter", "text": "안타깝게도 진정한 친구가 아니라 그저 이야깃거리를 원하는 사람들도 있어요. 저도 그런 경험이 있어요."}, {"speaker": "seeker", "text": "네, 많은 사람들이 그랬겠죠. 그다지 예의 바른 사회는 아니니까요."}, {"speaker": "seeker", "text": "정말 무례한 이별 방식이에요...."}, {"speaker": "supporter", "text": "정말 그렇죠! 이야기만 나눠 봐도 얼마나 속상하신지 느껴지고, 이별 방식이 특히 아픈 부분이라는 것도 알겠어요."}, {"speaker": "seeker", "text": "제 여자친구의 방식이 얼마나 세련되지 못했는지 생각하면 역겨워요. 사람들은 이별 같은 일을 전할 때 좀 더 예의를 갖춰야 해요."}, {"speaker": "supporter", "text": "어쩌면 그 사람 없이 사는 게 더 나을지도 몰라요. 그렇게 예의가 없는 사람이라면 당신은 더 좋은 사람을 만날 수 있을 거예요."}, {"speaker": "seeker", "text": "좋은 지적이에요. 그녀 쪽에서 꽤 세련되지 못한 행동이었죠, 그렇게 생각하지 않으세요?"}, {"speaker": "seeker", "text": "혹시 누군가에게 차인 적 있으세요??"}, {"speaker": "supporter", "text": "네, 있어요. 저라면 관계에서 불행하더라도 누군가에게 그렇게 하지는 않을 거예요."}, {"speaker": "seeker", "text": "네, 무슨 말인지 알겠어요."}, {"speaker": "supporter", "text": "네, 저도 차인 적이 있어요. 우리는 8년 동안 함께했는데 그가 다른 여자 때문에 저를 떠났어요."}, {"speaker": "seeker", "text": "\"낡은 바이올린처럼\" 가지고 놀림당했다는 게 너무 역겨워요. 정말 최악이에요....."}, {"speaker": "supporter", "text": "어떤 기분인지 알아요. 하지만 극복하려면 전문가의 도움을 받아야 할 것 같아요. 상담 치료를 받아 보실 수 있나요?"}, {"speaker": "seeker", "text": "상담 치료는 생각해 본 적이 없어요. 어떤 도움이 될까요?"}, {"speaker": "supporter", "text": "음, 분노를 털어내는 게 정말 도움이 될 수 있다고 생각해요."}, {"speaker": "seeker", "text": "제 여자친구의 행동에 대해 이렇게 털어놓을 수 있어서 좋아요. 그녀가 제 \"윙맨\"인 릭이랑 사귀지 않기를 바라요. 그러면 더 역겨울 거예요."}, {"speaker": "supporter", "text": "그건 정말 끔찍한 일일 거예요. 정말로 당신 친구가 그런 짓을 할 거라고 생각하세요?"}, {"speaker": "seeker", "text": "릭이 가끔 제 여자친구를 쳐다보는 걸 본 적이 있어요. 여자들에게는 공격적인 녀석이에요."}, {"speaker": "seeker", "text": "릭은 자기가 \"플레이어\"라고 생각해요.\n"}, {"speaker": "supporter", "text": "무슨 일이 생기기 전에 그와 이야기해 보는 게 좋지 않을까요? 그가 그런 짓을 해서 우정을 망치고 싶지는 않으시잖아요."}, {"speaker": "seeker", "text": "그래야 할지도 모르겠어요. 사실 지난 두세 달 동안 그가 제 여자친구를 너무 많이 쳐다본 것 같거든요."}, {"speaker": "supporter", "text": "그 상황이 더 이상 악화되도록 두면 안 돼요. 제가 도움이 되었기를 바라고, 가능하다면 전문 상담 치료를 받아 보시길 권해요. 즐거운 크리스마스와 2021년 보내시길 바라요!"}, {"speaker": "seeker", "text": "릭에게 이야기해서 제 여자친구가 문자로 헤어지자고 한 일에 대해 그가 뭘 아는지 알아볼게요. 더 알아봐야겠어요."}, {"speaker": "supporter", "text": "네, 꼭 그렇게 하세요. 모든 일이 잘되기를 바라요. 이야기 나눠 주셔서 고마워요."}]}
{"dialogue_id": "D60ad7c4efcef", "topic": "academic pressure", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요."}, {"speaker": "seeker", "text": "안녕하세요, 도움이 필요해서요.\n"}, {"speaker": "supporter", "text": "저는 톰이에요. 무엇을 도와드릴까요? "}, {"speaker": "supporter", "text": "어떤 도움이 필요하신가요?"}, {"speaker": "seeker", "text": "안녕하세요 톰, 저는 딜런이에요. \n\n"}, {"speaker": "seeker", "text": "요즘 학업이 잘 안 풀리고 있어요.\n"}, {"speaker": "supporter", "text": "저는 세상 사람들에게 길잡이가 되어 주는 데 정말 재능이 있답니다.\n"}, {"speaker": "supporter", "text": "대학교에서 안 풀리는 건가요, 고등학교에서 그런 건가요?"}, {"speaker": "supporter", "text": "직업학교에 다니시나요? 아니면 학계 쪽인가요?"}, {"speaker": "seeker", "text": "대학교요. 팬데믹이 터지기 전까지는 정말 잘하고 있었어요. "}, {"speaker": "seeker", "text": "지금은 우리 가족이 경제적으로 어려워졌고 그게 제 학업에 큰 영향을 미쳤어요. "}, {"speaker": "supporter", "text": "음, 저도 비슷한 상황을 겪었어요. 유행성 눈병이 퍼져서 학교가 타격을 입었거든요...."}, {"speaker": "supporter", "text": "경제적으로 힘들었지만 할 수 있는 일은 뭐든 했어요....."}, {"speaker": "seeker", "text": "어떤 일을 하셨어요?"}, {"speaker": "supporter", "text": "파트타임으로 일하면서 파트타임으로 학교에 다녔어요"}, {"speaker": "seeker", "text": "저는 안정적인 일자리를 찾으려고 하고 있어요\n"}, {"speaker": "seeker", "text": "가족과 제 학비를 모두 보탤 수 있는 일자리요\n"}, {"speaker": "supporter", "text": "전단지를 만들어서 강아지 산책 도우미를 해 보시는 걸 추천해요."}, {"speaker": "supporter", "text": "미국 사람들은 자기 강아지를 정말 사랑해요. 미국인의 70퍼센트가 강아지를 키우거든요."}, {"speaker": "seeker", "text": "아, 그렇군요, 흥미롭네요\n"}, {"speaker": "seeker", "text": "지역 도서관에 파트타임 자리가 있는데 그걸 해야 할까요?\n"}, {"speaker": "supporter", "text": "저는 당신이 훌륭한 사업가가 될 수 있다고 생각해요.....강아지 산책은 큰 재능이 필요하지 않거든요\n"}, {"speaker": "seeker", "text": "말씀해 주셔서 감사해요\n"}, {"speaker": "supporter", "text": "그 도서관은 얼마나 가까워요?"}, {"speaker": "seeker", "text": "도서관은 캠퍼스 안에 있어요 "}, {"speaker": "supporter", "text": "좋네요. 저도 예전에 도서관에서 일한 적이 있어요."}, {"speaker": "seeker", "text": "그러셨어요? 경험은 어떠셨어요?\n"}, {"speaker": "supporter", "text": "저는 도서관에서 여러 해 동안 일했어요....."}, {"speaker": "seeker", "text": "그래도 전반적으로 도서관에서 일하는 게 즐거우셨어요?\n"}, {"speaker": "supporter", "text": "꽤 즐거웠어요. 급여도 괜찮았고요. 게다가 책도 많이 읽고 조사도 많이 할 수 있었죠. 도서관에서 아내도 만났어요. 그 일을 하길 잘했다고 생각해요. :)"}, {"speaker": "seeker", "text": "와! 정말 멋진 경험이네요, 톰. 톰에게 잘 맞았다니 저도 그 일을 해 봐야겠어요.\n"}, {"speaker": "seeker", "text": "이 힘든 시기에 가족과 학업을 돕는 일이라면 뭐든 하고 싶어요\n"}, {"speaker": "supporter", "text": "그곳에 자주 오는 똑똑하고 매력적인 아가씨들을 눈여겨보시길 추천해요."}, {"speaker": "seeker", "text": "하하, 일단은 눈앞의 일에 집중할게요, 톰\n"}, {"speaker": "supporter", "text": "도서관에서 일하면서 가족을 부양하고, 그곳에서 더 높은 보수의 일자리에 대해 공부할 수도 있어요."}, {"speaker": "seeker", "text": "좋은 조언이네요\n"}, {"speaker": "seeker", "text": "제 상황을 들어주시고 조언해 주셔서 감사해요, 톰\n"}, {"speaker": "supporter", "text": "지역 도서관은 일도 하고 배우기에도 정말 좋은 선택지라고 생각해요. 저는 아주 오래전에 도서관에서 일하다가 미래의 아내를 만났거든요."}, {"speaker": "supporter", "text": "다른 질문이나 걱정거리가 더 있으신가요?"}, {"speaker": "seeker", "text": "더는 없어요! 다시 한번 감사합니다, 톰! \n"}]}
{"dialogue_id": "D60d23f5b68ed", "topic": "conflict with parents", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요\n"}, {"speaker": "seeker", "text": "거기 누구 있나요\n"}, {"speaker": "seeker", "text": "저 좀 도와주실 수 있나요\n"}, {"speaker": "seeker", "text": "여보세요\n"}, {"speaker": "seeker", "text": "채팅에서 나가셨나요\n"}, {"speaker": "seeker", "text": "제발 저랑 얘기해 주세요, 도움이 필요해요!\n"}, {"speaker": "supporter", "text": "아니요, 저 여기 있어요"}, {"speaker": "seeker", "text": "도움을 받으려고 여기 왔어요\n"}, {"speaker": "seeker", "text": "다행이에요\n"}, {"speaker": "supporter", "text": "어떻게 도와드릴까요"}, {"speaker": "seeker", "text": "오늘 정말 힘든 하루를 보내고 있어요\n\n"}, {"speaker": "supporter", "text": "오늘 무슨 일이 있었나요?"}, {"speaker": "supporter", "text": "여기는 판단 없는 안전한 공간이니까 원하는 방식으로 편하게 표현하세요"}, {"speaker": "seeker", "text": "제가 18살이 되기 전에 최근에 연애를 시작했다는 걸 부모님이 알게 되셔서 외출 금지를 당했어요. 저는 17살인데 이제는 남자친구를 사귈 수 있어야 한다고 생각해요\n"}, {"speaker": "supporter", "text": "아, 이해해요. 그런 일이 있었다니 안타까워요."}, {"speaker": "supporter", "text": "왜 지금은 남자친구를 사귈 수 있어야 한다고 생각하세요?"}, {"speaker": "supporter", "text": "그리고 저도 당신이 겪은 일을 공감할 수 있어요. 저도 한때 17살이었고 부모님이 남자친구를 사귀는 걸 원하지 않으셨거든요."}, {"speaker": "seeker", "text": "저는 이게 저한테 가장 좋다고 생각해서 17살이 될 때까지 기다렸어요. 그 애는 제 소꿉친구인데, 저하고만 사귀려고 몇 년을 기다려 왔어요\n"}, {"speaker": "supporter", "text": "와, 정말 좋은 상황이네요. 이제 부모님의 입장에서 한번 생각해 보세요. 부모님이 당신이 남자친구를 사귀는 걸 원하지 않으실 이유가 뭐라고 생각하세요?"}, {"speaker": "seeker", "text": "저를 통제하려고 하고, 제가 행복한 걸 원하지 않고, 제가 평생 혼자이길 바라시니까요\n"}, {"speaker": "supporter", "text": "이해해요. 부모님은 참 복잡한 존재죠. 어른의 입장에서 보면 부모님이 당신의 안전을 걱정하시는 걸 수도 있어요."}, {"speaker": "supporter", "text": "아니면 자녀가 그렇게 빨리 자라는 걸 보고 싶지 않으신 걸 수도 있고요. 곧 18살이잖아요!"}, {"speaker": "seeker", "text": "부모님이 왜 제 안전을 걱정하시는데요? 저를 키우시면서 스스로 결정할 수 있게 가르치셨고, 저는 이렇게 오래 기다리고 제가 직접 고른 사람과 연애를 시작한 게 좋은 결정이었다고 생각해요\n"}, {"speaker": "supporter", "text": "부모님들은 자녀를 항상 걱정하세요. 아시다시피 소아성애자, 유괴범, 그 밖에도 위험한 사람들이 많잖아요. 부모님이 걱정하시는 건 당연한 일이에요."}, {"speaker": "seeker", "text": "음, 그렇게 말씀해 주시니까 조금은 이해가 되네요.\n"}, {"speaker": "supporter", "text": "곧 시간이 다 될 것 같은데, 제 조언도 해드려도 될까요?"}, {"speaker": "seeker", "text": "네, 해주세요\n"}, {"speaker": "supporter", "text": "제 조언은 두 가지예요. 1) 부모님께 당신이 얼마나 성숙한지 보여주세요. 면접을 본다고 생각하세요. 이 문제를 꺼낼 때는 대립하지 않는 어조로 말하세요. 3. 인내심. 마음을 바꾸는 데는 시간이 걸려요."}]}
{"dialogue_id": "D62255df8a33d", "topic": "ongoing depression", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요"}, {"speaker": "seeker", "text": "만나서 반갑습니다"}, {"speaker": "supporter", "text": "안녕하세요, 오늘 하루는 어떻게 보내고 계세요?"}, {"speaker": "seeker", "text": "잘 지내요, 당신은요?"}, {"speaker": "seeker", "text": "저는 분노 문제가 있어요"}, {"speaker": "supporter", "text": "저런, 분노 문제가 있다고 느끼시는군요? 무슨 일이 있으신가요?"}, {"speaker": "seeker", "text": "어떻게 하면 저를 도와서 이 문제를 해결할 수 있을까요?"}, {"speaker": "supporter", "text": "지금 겪고 계신 일에 대해 이야기를 나눌 수 있는 사람이 있나요?"}, {"speaker": "seeker", "text": "저는 쉽게 화가 나고, 그것 때문에 많은 인간관계에 영향을 받았어요."}, {"speaker": "seeker", "text": "이야기를 나눌 사람이 아무도 없는 것 같아요."}, {"speaker": "supporter", "text": "그것이 당신의 인간관계에 어떤 영향을 미치고 있다고 느끼시나요?"}, {"speaker": "seeker", "text": "아주 사소한 자극에도 화가 나요."}, {"speaker": "supporter", "text": "이야기할 사람이 아무도 없다고 느껴질 수 있다는 걸 이해해요. 혹시 학교에 다닐 나이이신가요? 그렇다면 상담 선생님이 도움이 될 수도 있어요."}, {"speaker": "seeker", "text": "이제는 그게 웃기게 느껴지지도 않아요"}, {"speaker": "supporter", "text": "무슨 뜻이신가요?"}, {"speaker": "seeker", "text": "저는 성인이에요"}, {"speaker": "seeker", "text": "저는 싱글맘이에요"}, {"speaker": "supporter", "text": "저도 남편이 세상을 떠난 후 한동안 화가 많이 났었기 때문에 당신이 무슨 말씀을 하시는지 이해해요"}, {"speaker": "supporter", "text": "저도 지금은 싱글맘이에요"}, {"speaker": "seeker", "text": "제 입장에서 세상을 바라봐 주실 수 있다니 기쁘네요. 어떻게 극복하셨나요?"}, {"speaker": "seeker", "text": "아, 그럼 우리 둘 다 싱글맘이네요."}, {"speaker": "supporter", "text": "하루하루 지내면서, 아이들과 아이들이 행복하길 바라는 마음에 집중했어요. 우리 지역사회에서 좋은 지원 모임도 찾았고요. 그런 모임을 알아보신 적 있나요?"}, {"speaker": "seeker", "text": "그런 걸 생각하고 있어요. 외로움 때문에 더 심해지는 것 같기도 해요. 저는 혼자 살거든요..."}, {"speaker": "supporter", "text": "혼자 살면서 외로움을 느끼는 게 얼마나 힘든지 알아요. 반려동물은 키우시나요?"}, {"speaker": "seeker", "text": "반려동물은 없지만 키울까 생각 중이에요."}, {"speaker": "supporter", "text": "좋은 생각이에요! 저희 강아지들이 정말 큰 도움이 됐어요, 큰 위안을 주거든요."}, {"speaker": "seeker", "text": "그럼 고양이 🙀 를 키울래요. 고양이가 정말 좋은 친구가 된다고 들었어요."}, {"speaker": "supporter", "text": "외로움을 달래는 데 정말 좋은 시작인 것 같아요. 앞으로 나아가는 데 도움이 될 방법들을 생각하고 계신다니 멋져요."}, {"speaker": "seeker", "text": "네, 당신도 정말 좋은 분이에요. 제 문제를 다룰 수 있도록 도와주셔서 좋았어요. 당신은 정말 멋져요."}, {"speaker": "supporter", "text": "감사합니다, 그렇게 말씀해 주시니 기분이 좋네요. 도서관에서 모임이나 상담에 관한 자료를 찾아보시는 건 어떠세요?"}, {"speaker": "seeker", "text": "네, 그것도 좋은 생각이네요. 동네 도서관에 가서 책 📚 을 좀 빌려봐야겠어요."}, {"speaker": "supporter", "text": "직접 만나는 게 덜 편하시다면, 온라인에도 모임과 정보가 많이 있을 거예요."}, {"speaker": "seeker", "text": "어디에 계세요?"}, {"speaker": "supporter", "text": "집에 있어요. 어제는 이곳 날씨가 정말 좋았어요."}, {"speaker": "seeker", "text": "알겠어요 👌"}, {"speaker": "supporter", "text": "저는 처리할 볼일이 좀 있지만, 우리 대화가 도움이 되었기를 바라고 기분이 나아지시길 바라요. 고양이를 키우시겠다는 생각과 자료를 찾아보시겠다는 생각 모두 마음을 치유하는 데 좋은 시작이라고 생각해요."}]}
{"dialogue_id": "D66c6640d3bfd", "topic": "Alcohol Abuse", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 오늘은 어떤 일이 있으세요? "}, {"speaker": "seeker", "text": "별로 좋지 않아요. 제가 술 문제가 있는 것 같아요.\n"}, {"speaker": "supporter", "text": "어떤 점에서 그렇게 생각하세요? "}, {"speaker": "seeker", "text": "술을 너무 많이 마시고 있고, 어떤 날 아침에는 전날 밤 기억이 하나도 안 난 채로 일어나요.\n"}, {"speaker": "supporter", "text": "저도 그런 적이 있어요. 그래도 스스로 자각하고 있다는 건 많은 사람들에게 없는 강점이에요. 이런 일이 얼마나 오래 계속됐나요? "}, {"speaker": "seeker", "text": "두어 달 정도 됐고 좋아졌다 나빠졌다 했는데, 최근 두 주 동안 훨씬 심해졌어요.\n"}, {"speaker": "seeker", "text": "나쁜 길로 들어서고 있는 것 같아 두려운데, 어떻게 멈춰야 할지 모르겠어요. "}, {"speaker": "supporter", "text": "지금이 가장 좋은 시기는 아니지만... 이런 새로운 행동의 근본 원인을 함께 더 깊이 들여다봐요. "}, {"speaker": "seeker", "text": "어떻게 하면 되죠?"}, {"speaker": "supporter", "text": "저도 그 길을 걸어봤는데, 그때는 도와줄 사람이 아무도 없었어요. 하지만 다행히 당신에게는 도움 받을 수 있는 자원과 지지해 줄 사람이 있어요. 무엇 때문에 술을 마시게 되는지 이야기해 주시겠어요? 스트레스 같은 계기가 있나요? 아니면 그냥 습관인가요? "}, {"speaker": "seeker", "text": "직장에서 스트레스를 받고 있긴 한데, 상황이 나빠지기 전에도 그랬던 것 같아요. 대부분 밤마다 집에 와서 하루를 잊으려고 술을 마셔요.\n"}, {"speaker": "supporter", "text": "무슨 일을 하세요? "}, {"speaker": "seeker", "text": "대기업에서 금융 쪽 일을 해요."}, {"speaker": "supporter", "text": "아, 그럼 충분히 이해가 돼요. 당신의 행동을 정당화하려는 건 아니지만, 적어도 이제 둘이 서로 맞물려 있다는 걸 알 수 있잖아요. 회식 자리나 칼럼 칵테일 아워 같은 것들요... 대개는 겉으로 보이는 것보다 훨씬 더 깊은 문제예요."}, {"speaker": "seeker", "text": "음. 그런 식으로는 생각해 본 적이 없어요.\n"}, {"speaker": "seeker", "text": "그런 자리들이 저한테 어떤 영향을 미치는지 살펴봐야 할 것 같아요.\n"}, {"speaker": "supporter", "text": "저는 제가 극단으로 치닫고 있다는 걸 느낄 때, 힘은 나 자신에게 있다는 걸 깨달으면서 다시 균형을 되찾곤 해요. 칵테일 아워 같은 긴장 완화 수단을 그저 그 용도로만 쓸 수 있는 통제력이 제게 있는 거죠. 경쟁일 필요는 없어요. 기분이 좋아지면 거기서 멈추면 돼요. 하지만 조절이 안 된다면 목욕이나 마사지 같은 다른 방법으로 스트레스를 풀어보세요."}, {"speaker": "supporter", "text": "스스로를 꽤 잘 자각하고 계신 것 같은데, 그건 이 문제를 풀어가는 데 큰 지름길이에요. "}, {"speaker": "supporter", "text": "이걸 강점으로 삼아서 삶을 더 나아지게 하는 의식적인 선택을 해 나갈 수 있어요.  "}, {"speaker": "seeker", "text": "네, 맞는 말씀이에요. "}, {"speaker": "seeker", "text": "이제 제 문제를 훨씬 더 잘 이해하게 된 것 같아요.\n"}, {"speaker": "supporter", "text": "좋네요, 알게 된 점을 저에게 나눠 주세요. "}, {"speaker": "seeker", "text": "솔직히 저는 직장에서 어울리지 못하는 느낌이에요. 동료들이 제가 술을 몇 잔 마시고 긴장이 풀렸을 때 더 좋아하는 것 같아서 걱정돼요. 그런데 요즘 스트레스가 더 심해져서 술을 훨씬 더 많이 마시게 됐어요.\n"}, {"speaker": "supporter", "text": "특히 그 분야에서는 자존심 때문에 길을 잃기가 쉬워요. 집중하고, 왜 거기에 있는지 기억하려고 해 보세요. 짐에게 잘 보이려고 거기 있는 게 아니잖아요. 돈을 벌고 목표를 이루려고 거기 있는 거죠. 눈이 목표에 머물러 있는 한, 나머지는 따라올 거예요. "}, {"speaker": "seeker", "text": "네. 맞는 말씀이에요. 응원해 주셔서 고마워요.\n"}, {"speaker": "supporter", "text": "당신은 강한 사람이고, 저는 당신 곁에 있을 거예요. 당신 덕분에 저도 더 잘해 보고 싶어져요!! "}, {"speaker": "seeker", "text": "제가 누구에게 영감을 준다는 건 잘 모르겠지만, 고맙게 생각해요. \n"}, {"speaker": "seeker", "text": "도와주셔서 감사해요.\n"}, {"speaker": "supporter", "text": "당신이 저에게 영감을 주는 이유는, 술에 잠식당하도록 내버려 두지 않고 적극적으로 도움을 구하고 있기 때문이에요. 정말 칭찬받을 만한 일이에요. "}]}
{"dialogue_id": "D6988e3c2b851", "topic": "breakup with partner", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요, 우울해요. 모든 게 하나도 잘 안 풀려요."}, {"speaker": "supporter", "text": "안녕하세요, 안녕하세요. 정말 안타깝네요. 좀 더 자세히 얘기해 주실래요?"}, {"speaker": "seeker", "text": "여자친구랑 4년 만에 헤어졌어요!"}, {"speaker": "supporter", "text": "어머나\n!!!"}, {"speaker": "supporter", "text": "안됐네요, 기분이 어때요? 슬퍼요? 기뻐요?"}, {"speaker": "seeker", "text": "매우 슬프고 외로워요. 그녀를 사랑했거든요."}, {"speaker": "seeker", "text": "매우*\n"}, {"speaker": "seeker", "text": "어떻게 해야 할까요?\n"}, {"speaker": "supporter", "text": "아, 저런. 그 기분 충분히 이해해요. 4년이면 긴 시간이잖아요."}, {"speaker": "seeker", "text": "고마워요, 정말 길죠. 그녀는 제가 자기를 소홀히 했다고 했고, 크게 싸웠어요. 한 달째 연락도 안 하고 있어요."}, {"speaker": "supporter", "text": "당신만의 시간을 가져 보시길 추천해요. 예를 들면 취미에 몰두하거나 다른 일을 해 보는 거예요."}, {"speaker": "seeker", "text": "술을 마시면 도움이 될까요?"}, {"speaker": "supporter", "text": "아아. 글쎄요. 저는 한 번도 제 파트너를 버린 적이 없고 항상 파트너가 저를 버렸어요, 그래서 사람들이 왜 그러는지 모르겠어요."}, {"speaker": "supporter", "text": "더 나빠질 것 같아요."}, {"speaker": "seeker", "text": "비슷한 경험이 있으세요?\n\n"}, {"speaker": "seeker", "text": "그녀를 잊을 때까지 술을 마시고 싶어요."}, {"speaker": "supporter", "text": "네, 저는 3년 전에 술을 끊었어요. 20년이나 걸렸어요.\n"}, {"speaker": "seeker", "text": "어떻게 끊으셨어요?\n"}, {"speaker": "supporter", "text": "전 애인을 잊는 데 꼬박 1년이 걸렸어요."}, {"speaker": "supporter", "text": "전 애인을 잊는 데 꼬박 1년이 걸렸어요."}, {"speaker": "supporter", "text": "전 애인이 제가 술을 너무 많이 마셔서 파티걸이라고 했어요, 그래서 끊었죠. 그가 저를 더 좋아하게 만들려고요. 그 뒤로는 술을 마시지 않았어요."}, {"speaker": "seeker", "text": "다른 사람은 만나셨어요?"}, {"speaker": "supporter", "text": "아뇨. 저는 남자 없이도 괜찮아요."}, {"speaker": "seeker", "text": "그렇게 사는 게 맞죠. 하지만 전 너무 외로워요."}, {"speaker": "seeker", "text": "저는 비밀 계정이 있어서 페이스북으로 아직 그녀를 볼 수 있어요. 좋은 방법이라고 생각하세요?"}, {"speaker": "supporter", "text": "하하, 똑똑하네요, 네. 억지로 그녀를 잊으려고 할 필요는 없어요."}, {"speaker": "supporter", "text": "남자는 여자 없이 못 살지만 여자는 굳이 남자가 필요하지 않다고 들었어요."}, {"speaker": "seeker", "text": "맞아요, 그렇게 하면 적절한 때에 그녀를 되찾을 수 있을지도 몰라요."}, {"speaker": "seeker", "text": "조금 나아졌어요, 고마워요. 이야기 나눠서 좋았어요.\n"}]}
{"dialogue_id": "D6c787fa8f2e8", "topic": "job crisis", "turns_ko": [{"speaker": "seeker", "text": "저는 슬퍼요\n"}, {"speaker": "supporter", "text": "그런 말씀을 들으니 정말 마음이 아프네요. 이야기하고 싶은 것이 있으신가요? "}, {"speaker": "seeker", "text": "이제 푸드뱅크에서 음식을 받는다는 사실이 너무 창피해요\n"}, {"speaker": "supporter", "text": "그렇군요.. 스스로나 가족을 부양할 수 없다는 생각이 들어서 부끄러우신 거군요? "}, {"speaker": "seeker", "text": "네, 그리고 이제는 사람들이 쳐다보는 시선이 상처가 돼요\n"}, {"speaker": "supporter", "text": "그 기분 이해해요. 저도 팬데믹 동안 어쩔 수 없이 푸드뱅크를 이용했거든요. 부끄러워하실 필요 없어요! "}, {"speaker": "seeker", "text": "고맙습니다, 그런데 조심하지 않으면 서서히 미끄러운 내리막길로 들어서는 것 같아요\n"}, {"speaker": "supporter", "text": "지금 취업 상황은 어떠신가요? 필수 업무 종사자로 일하고 계신가요?\n"}, {"speaker": "seeker", "text": "직업이 없어서 음식 살 돈도 없어요"}, {"speaker": "supporter", "text": "정말 안타깝네요. 도움을 줄 수 있는 다른 기관들은 가보셨나요? 여러 곳이 있어요 "}, {"speaker": "seeker", "text": "정말요? 다른 자원들을 알려주실 수 있나요\n"}, {"speaker": "supporter", "text": "음, 시민상담소(Citizen's Advice Bureau)가 있어요. 제가 힘들 때 두어 번 도움을 받았어요. "}, {"speaker": "seeker", "text": "고마워요, 다른 건 없나요\n"}, {"speaker": "supporter", "text": "거기서 도움을 줄 수 있는 다른 곳들의 목록을 알려줄 거예요. 내일 예약을 잡아보시길 권해요. "}, {"speaker": "seeker", "text": "네 감사합니다, 조금 기분이 나아진 것 같아요\n"}, {"speaker": "supporter", "text": "곁에서 지지해 주는 사람들이 있나요? 배우자나 친구 같은? "}, {"speaker": "seeker", "text": "아무도 없어서 이렇게 누군가와 이야기할 수 있어서 좋네요, 고마워요\n"}, {"speaker": "supporter", "text": "힘든 건 알지만, 같은 처지에 있는 사람들이 많다는 걸 기억하려고 해보세요. 전 세계가 아주 힘든 시기를 보내고 있잖아요. "}, {"speaker": "seeker", "text": "네, 정말 이해심이 많으시네요\n"}, {"speaker": "supporter", "text": "지금 일자리를 찾고 계신가요? "}, {"speaker": "seeker", "text": "찾고 있는데 다들 봉쇄 중이라 어려워요\n"}, {"speaker": "supporter", "text": "기대치를 낮춰서 예전과는 다른 종류의 일도 해볼 의향이 있으신가요? "}, {"speaker": "seeker", "text": "저는 이미 가장 낮은 기대치까지 낮춘 상태예요.\n"}, {"speaker": "supporter", "text": "음, 그럼 좋은 점은 이제 올라갈 일만 남았다는 거네요 :) "}, {"speaker": "seeker", "text": "그렇게 생각하는 게 최선이겠네요, 고마워요\n"}, {"speaker": "supporter", "text": "내년에는 우리 모두에게 더 좋은 시절이 오길 바라요. "}, {"speaker": "seeker", "text": "몸조심하세요\n"}, {"speaker": "seeker", "text": "동의해요, 좋은 하루 보내세요.\n"}, {"speaker": "supporter", "text": "당신도요, 이야기 나눠줘서 고마워요! "}]}
{"dialogue_id": "D6ce923297e8c", "topic": "problems with friends", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요, 잘 지내세요?"}, {"speaker": "supporter", "text": "안녕하세요, 저는 잘 지내고 있어요. 감사합니다. 당신은 어떻게 지내세요?"}, {"speaker": "seeker", "text": "저는 괜찮아요, 그냥 조금 스트레스를 받고 있어요"}, {"speaker": "supporter", "text": "지금 특별히 가장 스트레스를 주는 일이 있나요?"}, {"speaker": "seeker", "text": "사람들이 저에게 했던 상처 주는 말들을 감당하기가 너무 힘들어요. 제 자신이 아무 가치도 없는 것 같아요."}, {"speaker": "supporter", "text": "정말 힘드시겠어요. 그 사람들에게 그들의 말이 당신을 어떻게 느끼게 하는지 말해볼 수 있나요?\n"}, {"speaker": "seeker", "text": "거기 계세요?"}, {"speaker": "supporter", "text": "네, 있어요. 제 마지막 메시지를 못 받으셨나요?"}, {"speaker": "supporter", "text": "거기 계세요?\n"}, {"speaker": "seeker", "text": "못 받았어요, 죄송해요\n"}, {"speaker": "supporter", "text": "제가 이렇게 말했어요: 정말 힘드시겠어요. 그 사람들에게 그들의 말이 당신에게 얼마나 상처가 되었는지 말하는 게 편하게 느껴지시나요?"}, {"speaker": "seeker", "text": "안타깝게도 그럴 수 없어요. 이 사건에 관련된 사람들은 서로 대화하면 안 되거든요."}, {"speaker": "supporter", "text": "이 상황 때문에 정말 스트레스를 많이 받고 계시고, 앞으로 어떻게 나아가야 할지 몰라 막막하게 느끼시는 것 같아요."}, {"speaker": "seeker", "text": "네, 힘들었고 너무 외롭다고 느껴요."}, {"speaker": "seeker", "text": "들어주셔서 감사합니다"}, {"speaker": "supporter", "text": "대화만 나눠봐도 당신이 얼마나 불안해하는지 느껴지지만, 당신은 최선을 다하고 있고 계속해서 열심히 노력하고 있다고 생각해요!"}, {"speaker": "supporter", "text": "도움이 될 수 있어서 기쁘고, 기댈 수 있는 어깨가 되어드리고 싶어요"}, {"speaker": "seeker", "text": "감사합니다!"}, {"speaker": "supporter", "text": "별말씀을요!"}, {"speaker": "seeker", "text": "남은 하루도 즐겁게 보내세요 :)"}, {"speaker": "supporter", "text": "당신도요, 계속 잘 해나가세요!"}, {"speaker": "seeker", "text": "감사합니다, 정말 힘이 되는 말이에요"}, {"speaker": "supporter", "text": "도움이 되어 기뻐요"}]}
{"dialogue_id": "D6db1033fb6b6", "topic": "ongoing depression", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요"}, {"speaker": "supporter", "text": "오늘 기분은 어떠세요?"}, {"speaker": "seeker", "text": "안녕하세요 \n"}, {"speaker": "seeker", "text": "조금 우울해요\n"}, {"speaker": "supporter", "text": "오늘 기분이 가라앉아 있으신 것 같네요. 무엇 때문에 그런 기분이 드시나요?"}, {"speaker": "seeker", "text": "가까운 친구의 죽음 때문에 우울해요\n"}, {"speaker": "supporter", "text": "정말 안타깝네요. 저도 최근에 가까운 사람을 떠나보냈는데, 견딜 수 없을 만큼 힘들게 느껴질 수 있죠."}, {"speaker": "supporter", "text": "친구를 잃은 슬픔을 어떻게 이겨내려고 하고 계신가요?"}, {"speaker": "seeker", "text": "네, 그래요\n"}, {"speaker": "seeker", "text": "\n네, 맞아요\n"}, {"speaker": "seeker", "text": "그래서 너무 슬퍼요\n"}, {"speaker": "seeker", "text": "그리고 그 친구 생각에서 헤어나올 수가 없어요\n"}, {"speaker": "supporter", "text": "어떤 생각들이 드시나요?"}, {"speaker": "seeker", "text": "그 친구가 아직 저와 함께 있는 것 같은 생각이 들어요\n"}, {"speaker": "supporter", "text": "그 친구가 아직 곁에 있는 것처럼 느끼시는군요. 죽음 이후에도 영혼이 계속 존재한다고 말하는 전문가들도 있어요."}, {"speaker": "seeker", "text": "그리고 잠을 자려고 할 때마다 한밤중에 갑자기 깨요\n"}, {"speaker": "seeker", "text": "제가 왜 이런 일들이 이렇게 무서운지 모르겠어요.\n"}, {"speaker": "seeker", "text": "그런데 밤새도록 극도로 예민한 상태가 돼요\n"}, {"speaker": "seeker", "text": "잠도 못 자고요\n"}, {"speaker": "supporter", "text": "알 수 없는 것에 대한 두려움을 느끼시는 것 같네요. 정말 무서울 수 있어요."}, {"speaker": "seeker", "text": "네, 그럴지도 몰라요\n"}, {"speaker": "seeker", "text": "그 친구가 제 앞에 앉아서 저와 이야기하는 것 같아요\n"}, {"speaker": "seeker", "text": "가끔은 저를 보고 웃기도 하고요\n"}, {"speaker": "supporter", "text": "자는 동안 그 친구가 당신과 이야기한다고 생각하시나요?"}, {"speaker": "seeker", "text": "잘 모르겠어요, 하지만 그 친구가 죽기 전에 함께 쓰던 방에서 밤에 혼자 있는 게 너무 무서워요"}, {"speaker": "supporter", "text": "혹시 꿈을 꾸고 계신 걸 수도 있을까요?"}, {"speaker": "seeker", "text": "아니요, 꿈이 전혀 아니에요\n"}, {"speaker": "seeker", "text": "가끔 갑자기 불안해지고 땀이 나요\n"}, {"speaker": "supporter", "text": "귀신에 홀린 것 같은 느낌이 드세요? 친구가 당신을 해치려 한다고 생각하세요?"}, {"speaker": "seeker", "text": "아니요, 그가 저를 해치려 한다고는 생각하지 않아요, 오히려 저와 이야기하려는 것 같아요\n"}, {"speaker": "supporter", "text": "그렇군요. 어렵겠지만, 두려움을 잠시 내려놓고 그 친구가 전하고 싶은 말을 들어보려고 해보셨나요?"}, {"speaker": "supporter", "text": "친구의 죽음 때문에 많이 힘드시다는 걸 알겠어요. 어렵겠지만, 친구가 당신을 해치지 않을 거라는 점을 떠올려 보시고, 친구가 당신에게 전하고 싶은 것이 무엇인지 찾아보세요."}, {"speaker": "seeker", "text": "네, 그럴게요\n"}, {"speaker": "seeker", "text": "해볼게요\n"}, {"speaker": "supporter", "text": "그 메시지를 받으실 수 있다면, 마음이 조금 더 평온해지시길 바랄게요."}]}
{"dialogue_id": "D6e23a6d332ef", "topic": "Issues with Children", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 제 이름은 샤론이에요. 오늘 기분은 어떠세요? :)"}, {"speaker": "seeker", "text": "안녕하세요, 샤론 님. 저는 잘 지내요, 다만 아들 때문에 걱정이 돼서요."}, {"speaker": "supporter", "text": "아, 그렇군요. 아드님에게 무슨 일이 있나요?"}, {"speaker": "seeker", "text": "아들이 나쁜 친구들과 어울리는 게 아닐까 의심하고 있어요. 최근 행동이 제가 알던 모습과 너무 달라요.\n"}, {"speaker": "supporter", "text": "아, 그건 감당하기 힘드시겠어요. 제 딸도 한동안 나쁜 무리와 어울렸는데, 그때 느꼈던 깊은 걱정이 아직도 기억나요."}, {"speaker": "supporter", "text": "어떤 행동을 보이던가요? 아드님은 몇 살인가요?"}, {"speaker": "seeker", "text": "아들은 열다섯 살이에요. 최근 들어 혼자만 지내고 대부분 방에 틀어박혀 있어요. 누구도 거의 들이지 않고요."}, {"speaker": "supporter", "text": "그것에 대해 얘기하려고 하면 뭐라고 하던가요?"}, {"speaker": "seeker", "text": "온라인으로 공부 중이라고 해요. 하지만 공부 말고 다른 것도 온라인으로 하고 있는 게 아닌가 싶어요."}, {"speaker": "supporter", "text": "아, 그렇군요. 혼자 지내는 것 말고, 학교생활 같은 다른 부분은 어떤가요? 아직 친구들은 만나고 있나요?"}, {"speaker": "supporter", "text": "아이들이 온라인에서 뭘 하는지 모르는 건 무서울 수 있죠."}, {"speaker": "seeker", "text": "별로 그렇지 않아요. 가끔 집에 오는 특정한 친구가 한 명 있는데, 둘이 방에 틀어박혀 있어요."}, {"speaker": "supporter", "text": "흠. 그러니까 수수께끼 같은 부분이 많네요. 걱정되시는 게 이해가 돼요. 외동아들인가요?"}, {"speaker": "seeker", "text": "너무 무서워서 아이에게 따져 묻고 싶지 않아요. 저는 늘 아이를 믿는다는 걸 보여주려고 했거든요. 그래야 스스로 책임감을 느낄 거라고 생각해서요."}, {"speaker": "seeker", "text": "네. 외동이고, 저는 한부모예요."}, {"speaker": "supporter", "text": "좋은 양육이네요! 이렇게 말해보는 건 어떨까요? 아이에 관한 얘기가 아니라 엄마 본인에 관한 얘기로요. 예를 들어 \"엄마가 정말 걱정이 돼서 그러는데, 설명해줄 수 있겠니... 엄마 잠도 못 자고 일에도 영향이 있어\" 하는 식으로요. 그러면 아이가 좀 더 마음을 열 수도 있어요."}, {"speaker": "supporter", "text": "우울증 징후는 없나요? 저도 우울증을 겪은 적이 있는데, 혼자 틀어박히는 게 증상일 수 있거든요. 저도 그랬어요..."}, {"speaker": "seeker", "text": "그렇게는 생각해본 적이 없어요. 가능성이 있을 수도 있겠네요. 하지만 아이는 항상 행복해 보이고 온라인으로는 대화도 많이 해요. 다만 매일 오랜 시간 방문을 닫고 방에 있다는 것뿐이에요.\n"}, {"speaker": "seeker", "text": "그 친구도 걱정이에요. 그 친구의 가족이나 집에 대해서는 잘 몰라요. 그냥 같은 동네에 살고 같은 학교에 다닌다는 것만 알아요."}, {"speaker": "supporter", "text": "흠. 제 또 다른 생각은, 방금 저한테 하신 말씀을 아이에게 그대로 해보시라는 거예요. 아이를 믿는다는 걸 보여주려고 노력해왔다는 것, 그리고 솔직하게 두렵다는 것도요. 아이가 엄마가 그렇게 느끼는 걸 원치 않아서 조금은 마음을 열어줄지도 몰라요."}, {"speaker": "supporter", "text": "네, 그 친구에 대해 아무것도 모르시니 걱정되시는 게 이해돼요. 그래도 줄타기 같은 상황이에요. 아이에게는 설명할 필요 없이 친구를 선택할 자유와 자율성이 필요하니까요... 정말 균형을 잡기가 어렵죠. 저도 딸을 키워봐서 아는데, 십대 시절이 아기 시절보다 더 힘들었어요. 걱정도 많았지만, 딸은 잘 이겨냈고 지금은 잘 지내요."}, {"speaker": "supporter", "text": "아이가 따르는 선생님이 계시다면, 그분께 걱정을 말씀드려 보는 것도 좋을 것 같아요. 선생님이 아드님에 대해 알고 계신 부분을 들려주실 수도 있잖아요?"}, {"speaker": "seeker", "text": "말씀을 들으니 위로가 되네요. 지금까지 아들과 함께 여기까지 오는 게 쉽지 않았고, 아들이 자라 청년이 되어도 우리가 가까운 사이였으면 좋겠어요. 담임 선생님과는 사이가 좋으니, 꼭 친근하게 전화해서 더 알아볼게요."}, {"speaker": "supporter", "text": "아, 좋네요. 그리고 이게 그냥 발달 과정의 자연스러운 일부일 수도 있어요. 십대는 부모에게서 멀어지고 또래 집단이 훨씬 더 중요해지거든요. 그저 그런 단순한 이유일 수도 있어요."}, {"speaker": "supporter", "text": "제 딸은 저에게 \"돌아오는\" 데 15년쯤 걸렸고, 지금은 다시 아주 가까운 사이가 됐어요... 그러니 아드님이 멀어지는 것처럼 보여도 그게 자연스러운 일이고 앞으로 달라질 거라는 걸 알아두세요."}, {"speaker": "seeker", "text": "경험 많은 부모님께 그런 얘기를 들으니 좋네요. 제 걱정과 의도를 아이에게 전해볼게요. 아이가 이해해주고 멀어지지 않았으면 좋겠어요."}, {"speaker": "supporter", "text": "그리고 그동안 자신을 각별히 잘 돌보는 것도 잊지 마세요 :) 엄마들은 가끔 자신을 위한 특별한 일을 하는 걸 잊곤 하잖아요. 세상에서 가장 어렵고 중요한 일을 하고 계신 거니까, 그걸 인정하고 스스로에게 보상해주는 게 중요해요. 아드님과의 대화가 잘 풀리길 바랄게요."}, {"speaker": "seeker", "text": "시간 내주시고 경험에서 우러난 조언 해주셔서 감사합니다."}, {"speaker": "supporter", "text": "아, 별말씀을요. 대화 나눌 수 있어서 즐거웠어요."}, {"speaker": "seeker", "text": "저야말로 즐거웠어요. 안녕히 계세요."}, {"speaker": "supporter", "text": "안녕히 가세요 :)"}]}
{"dialogue_id": "D6f20129b13f3", "topic": "School Bullying", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 오늘 무엇을 도와드릴까요? 저와 나누고 싶은 이야기가 있으신가요?"}, {"speaker": "seeker", "text": "네, 청소년기에 따돌림과 괴롭힘을 당했어요. 저는 그게 \n"}, {"speaker": "seeker", "text": "제 삶에 큰 영향을 미쳤다고 생각해요\n"}, {"speaker": "supporter", "text": "다른 사람들 때문에 상처받고 기분이 나빠졌다고 말씀하시는 걸로 들리는데, 맞나요?"}, {"speaker": "seeker", "text": "네\n"}, {"speaker": "supporter", "text": "이런 일이 오랫동안 계속되어 왔나요?"}, {"speaker": "seeker", "text": "십대 때 있었던 일인데, 지금도 영향을 받고 있어요"}, {"speaker": "supporter", "text": "먼저 손을 내밀고 자신의 감정을 표현하신 걸 보니 정말 강한 분이세요. 자랑스러워하셔도 좋을 일이 많아요!"}, {"speaker": "seeker", "text": "그 사람들은 저한테 아주 가혹했어요.. 저희 부모님처럼요\n"}, {"speaker": "supporter", "text": "여러 사람에게 둘러싸인 매우 힘든 상황에 놓이셨던 거네요. 사람들이 상처를 주는 압박감 때문에 얼마나 스트레스가 심하셨을지 상상이 돼요."}, {"speaker": "seeker", "text": "맞아요... 이걸 극복하려면 어떻게 해야 한다고 생각하세요?"}, {"speaker": "supporter", "text": "저도 학교에서 같은 문제를 겪었는데, 자라면서 사람들이 무례하고 못되게 굴 때 목소리를 내고 스스로를 지키는 법을 배웠어요. 저는 제 자신의 옹호자가 되었고, 오늘 이렇게 손을 내밀고 계신 당신도 스스로의 옹호자가 되고 계신 거예요. 정말 강한 분이세요."}, {"speaker": "seeker", "text": "사람들이 뭐라고 했나요?\n"}, {"speaker": "supporter", "text": "다른 사람들이 저한테 과체중이라고 말했어요. 저는 제가 마음씨 좋은 좋은 사람이고, 그 사람들은 저에게 중요하지 않으며 그들의 의견도 마찬가지라고 말하며 스스로를 지켰어요. 그렇게 자신감이 더 생겼죠. 혹시 감정을 일기에 써 본 적 있으세요?"}, {"speaker": "seeker", "text": "저희 둘이 같은 고통을 겪은 것 같네요"}, {"speaker": "seeker", "text": "감정을 글로 써 본 적은 없어요"}, {"speaker": "supporter", "text": "네, 맞아요. 많은 연구에서 자신의 긍정적인 면을 적으면 스스로에 대한 믿음이 다시 확고해진다고 해요. 자신이 잘하는 것들을 목록으로 적어 보면 자신감을 더 키우는 데 도움이 될 수 있어요."}, {"speaker": "seeker", "text": "좋네요, 고마워요"}, {"speaker": "supporter", "text": "천만에요. 어떤 사람들은 이메일로 자신을 표현하기도 하는데, 그렇게 하면 누군가에게 감정을 전달하는 데 도움이 될 수 있어요."}, {"speaker": "supporter", "text": "오늘 저와 이야기를 나눠 주셔서 감사해요."}, {"speaker": "seeker", "text": "그러고 싶어요, 저는 속마음을 털어놓는 걸 좋아해요"}, {"speaker": "seeker", "text": "심리학자이신가요?"}, {"speaker": "supporter", "text": "어떤 기분이신지, 어떻게 상처받으셨는지 정말 잘 설명해 주셨어요. 감사합니다."}, {"speaker": "seeker", "text": "들어주셔서 감사합니다"}, {"speaker": "supporter", "text": "천만에요!"}, {"speaker": "supporter", "text": "오늘 제가 도와드릴 수 있는 게 이게 전부라면 이만 마무리해 주세요. 그럼 오늘은 이만, 좋은 하루 보내세요."}]}
{"dialogue_id": "D728424af9ff8", "topic": "Issues with Parents", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요, 제가 가진 두려움에 대해 도움을 주실 수 있을까요?"}, {"speaker": "supporter", "text": "안녕하세요, 오늘 기분은 어떠세요? 기꺼이 도와드리겠습니다."}, {"speaker": "seeker", "text": "감사합니다. 오늘은 조금 두렵고 슬퍼요. 어머니가 무릎을 다치셔서 한동안 일을 못 하신다는 걸 알게 됐거든요."}, {"speaker": "supporter", "text": "안타깝네요. 어머님 직장에서 한동안 가벼운 업무를 맡게 해 주실 수는 없을까요?"}, {"speaker": "seeker", "text": "안타깝게도 어머니는 간호사라서 환자들을 직접 돌보셔야 해요. 가벼운 업무 같은 선택지는 없을 것 같아요.\n"}, {"speaker": "supporter", "text": "어머님을 걱정하시는 마음이 이해가 됩니다. 정말 마음이 따뜻한 자녀분이신 것 같아요."}, {"speaker": "seeker", "text": "감사합니다, 저도 그런 것 같아요. 저는 늘 어머니 걱정을 하고 있어서 이번 일이 새삼스러운 건 아니에요. 다만 경제적으로 더 부담이 될 것 같아요.\n"}, {"speaker": "supporter", "text": "제가 제대로 이해했다면, 어머님이 회복하시는 동안 생계를 유지하기 어려울 수 있다고 느끼시는 거네요, 맞나요?"}, {"speaker": "seeker", "text": "정확해요. 어머니가 빨리 회복하지 못하시면 제가 경제적으로 도와드려야 할 수도 있는데, 저도 여유가 많지 않아서 걱정이에요.\n"}, {"speaker": "supporter", "text": "충분히 이해해요. 저도 예전에 경제적으로 도움을 드려야 했던 적이 있어요. 저에게 효과가 있었던 방법은 짧은 기간 동안 지출을 점검하고 조정해 보는 거였어요."}, {"speaker": "seeker", "text": "네, 좋은 생각이에요. 어머니를 도와드려야 할 경우를 대비해서 따로 조금씩 저축을 시작해야겠어요. 조언 감사합니다!\n"}, {"speaker": "supporter", "text": "별말씀을요. 어머님이 곧 나아지시길 바랄게요."}, {"speaker": "seeker", "text": "감사합니다. 두려움을 가라앉히는 방법에 대해 조언해 주실 게 있나요?\n"}, {"speaker": "supporter", "text": "어머님에 대한 걱정은 충분히 이해할 만해요. 어머님을 어떻게 도울 수 있을지 미리 생각하고 계신 것만으로도 이미 두려움에 맞서고 계신 거예요. 실행 가능한 해결책을 찾아가다 보면 두려움도 차차 줄어들 거예요. 어머님 곁에서 정말 잘하고 계세요."}, {"speaker": "seeker", "text": "감사합니다. 제게 꼭 필요했던 넓은 시야를 갖게 해 주셨어요. 도와주셔서 감사합니다!\n 안녕히 계세요. 잘 지내세요."}, {"speaker": "seeker", "text": "아, 그리고 우리 어머니가 잘 되시길 같이 바라 주세요! :)\n"}, {"speaker": "supporter", "text": "안녕히 가세요. 잘 지내시고, 다시 한번 어머님이 빠르게 회복하시길 바랄게요."}, {"speaker": "seeker", "text": "사실 보너스를 받으려면 몇 번 더 대화를 나눠야 할 것 같아요. 어머니와 어떻게 이야기를 나누면 좋을지 조언해 주실 수 있나요? 제가 경제적으로 도와드릴 수 있다고 말씀드려야 할까요, 아니면 어머니가 먼저 부탁하실 때까지 기다려야 할까요?\n"}, {"speaker": "supporter", "text": "도와드릴 수 있다는 말씀을 드리면 어머님이 이 시기를 겪으시는 동안 불안이 덜어질 거라고 생각하세요?"}, {"speaker": "seeker", "text": "그럴 것 같긴 한데, 어머니께 모욕적으로 느껴질까 봐 걱정도 돼요.\n"}, {"speaker": "supporter", "text": "저도 다른 사람을 도울 때 같은 마음이에요. 보통은 사랑으로 지지해 드리면서, 동시에 상황을 가까이에서 지켜보며 제가 경제적으로 나서야 할지 판단해요."}]}
{"dialogue_id": "D7426a72184e6", "topic": "Issues with Parents", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 오늘 어떻게 지내세요?\n"}, {"speaker": "seeker", "text": "안녕하세요. 날씨가 참 좋네요, 당신은 어떠세요?\n"}, {"speaker": "supporter", "text": "정말 좋죠! 저는 뒷마당에서 신선한 공기를 마시고 있어요. "}, {"speaker": "seeker", "text": "좋네요."}, {"speaker": "supporter", "text": "고마워요! 그쪽은 요즘 어떻게 지내세요? "}, {"speaker": "seeker", "text": "집 안에 틀어박혀서 돈 좀 벌어보려고 애쓰는 중이에요, 그래도 괜찮아요.\n"}, {"speaker": "supporter", "text": "네, 저도 같은 생각이에요.. 다른 일도 하시나요? "}, {"speaker": "seeker", "text": "지금은 괜찮은 일자리를 찾고 있어요.\n"}, {"speaker": "seeker", "text": "그런데 제가 겪고 있는 개인적인 문제에 대해 이야기하고 싶었어요.\n"}, {"speaker": "supporter", "text": "알겠어요, 제가 곁에 있다는 거 아시죠. 말씀해 보세요, 무슨 일이에요? "}, {"speaker": "seeker", "text": "2년 전에 아버지와 크게 다퉜는데 그 뒤로 한 번도 말을 안 했어요.\n"}, {"speaker": "supporter", "text": "저도 같은 일이 있었는데, 그 뒤에 아버지가 돌아가셨어요. 제가 해드릴 수 있는 말은, 자존심을 내려놓고 함께할 수 있는 시간을 소중히 하라는 거예요. 무엇 때문에 싸우셨어요?"}, {"speaker": "seeker", "text": "네, 이런 일이 생길 수 있다는 게 걱정돼요. 그냥 물질적인 것 때문이었어요.\n"}, {"speaker": "supporter", "text": "제가 다음에 물어보려던 게 바로 그거였어요, 싸움의 원인이요. 아버지가 관계를 회복하는 데 마음을 열 것 같으세요? "}, {"speaker": "seeker", "text": "이상한 게, 제가 아버지에게 조종하려 든다고 말했거든요, 그래서 이게 아버지의 방어 방식이에요. \n"}, {"speaker": "supporter", "text": "보통 사람들은 자신이 지목당했다고 느끼면 쓸 수 있는 방어 방식이 몇 가지뿐이에요. 안타깝게도 대부분은 문제를 해결하는 대신 도망쳐 버려요. 그게 더 쉬운 선택이니까요. "}, {"speaker": "seeker", "text": "기회가 생기면 제가 먼저 큰 사람이 되어 보려고 할 것 같아요.\n"}, {"speaker": "supporter", "text": "관계를 풀어보려고 할 때, 이게 아버지의 방식이라는 걸 기억하세요. 하고 싶은 말을 참을 필요는 없지만, 아버지가 도망치고 싶다고 느끼지 않도록 말을 골라서 해보세요. "}, {"speaker": "seeker", "text": "꽤 괜찮은 조언인 것 같아요.\n"}, {"speaker": "supporter", "text": "관계를 바로잡고 싶어 하는 건 부모로서 아버지의 책임이에요, 하지만 당신도 지금 큰 사람이 되려고 하고 있잖아요. 훌륭하다고 생각하고, 아버지가 마음을 열어주기를 바랄게요. "}, {"speaker": "seeker", "text": "저도 그러길 바라지만, 기회가 아슬아슬해 보여요 \n"}, {"speaker": "supporter", "text": "마지막에 어떻게 끝났어요? "}, {"speaker": "seeker", "text": "서로 협박하고 헐뜯으면서요 하하"}, {"speaker": "supporter", "text": "하하, 그래도 2년이나 지났으니 감정이 변했을 거예요. 조금이라도요. 아버지는 가까이 사세요?"}, {"speaker": "seeker", "text": "네, 언젠가는요. 한번 시도해 봐야 할 것 같아요. 조언 고마워요.\n"}]}
{"dialogue_id": "D76044e13c07f", "topic": "Sleep Problems", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 오늘 기분은 어떠세요?"}, {"speaker": "seeker", "text": "괜찮아요, 그런데 슬프고 불안한 기분이 들어요\n"}, {"speaker": "supporter", "text": "슬프고 불안하시다니 마음이 안 좋네요. 그런 기분이 드는 이유가 무엇인지 아세요?"}, {"speaker": "seeker", "text": "네. 얼마 전에 어릴 적 가장 친한 친구를 코로나19로 잃었어요."}, {"speaker": "supporter", "text": "가장 친한 친구를 잃으셨으니 얼마나 슬프실지 짐작조차 하기 어렵네요. 이야기를 나누다 보면 조금이나마 도움이 되면 좋겠어요. 저도 예전에 누군가를 잃었을 때 그냥 대화를 나누는 것만으로도 마음이 한결 편안해졌던 기억이 있어요."}, {"speaker": "seeker", "text": "네. 우린 아주 가까웠기 때문에 가끔 너무 외롭게 느껴져요."}, {"speaker": "supporter", "text": "외로우실 것 같아요. 그 친구와 함께 알던 친구들 중에 연락해 볼 수 있는 분이 있나요? 그분들도 분명 같은 마음일 테니, 서로 이야기를 나누고 추억을 공유하면 두 분 모두에게 도움이 될 거예요."}, {"speaker": "seeker", "text": "네, 같이 아는 친구들이 있어요. 가끔 연락도 하고요. 그래도 그 감정이 사라지지 않아요. 그 때문에 잠을 못 자는 밤이 많아요. 잠을 잘 수가 없어요. 눈을 감을 때마다 그 친구가 바로 곁에 있는 것처럼 보이고, 마치 서로 대화를 나누는 것 같아요. "}, {"speaker": "supporter", "text": "정말 가까운 친구였던 것 같아요. 누군가를 잃은 슬픔을 이겨내려면 시간이 걸릴 수 있어요. 점점 나아질 거예요, 약속해요."}, {"speaker": "seeker", "text": "저도 그러길 바라요. 그리고 그 친구가 더 좋은 곳에 있기를 바라요. 혹시 가까운 사람을 잃어보신 적 있으세요?"}, {"speaker": "supporter", "text": "저는 열아홉 살 때 아버지를 잃었어요. 정말 힘들었고, 받아들이기까지 몇 년이 걸렸어요. 십 년이 지난 지금도 아버지 생각이 나고 그리운 날들이 있어요. "}, {"speaker": "seeker", "text": "안타깝네요. \n"}, {"speaker": "supporter", "text": "시간이 모든 상처를 치유해 준다고 하잖아요. 지금은 도움이 안 되는 말처럼 들리겠지만 사실이에요. 저는 아버지와 함께했던 좋은 경험들(이 경우엔 가장 친한 친구와의 경험이겠죠)에 집중하는 것도 도움이 됐어요. 두 분이 함께 행복했던 순간들을 떠올려 보세요. "}, {"speaker": "seeker", "text": "그렇게 해볼게요. 잠 못 드는 밤은 어떻게 해결할 수 있을까요?\n"}, {"speaker": "supporter", "text": "그건 쉽지 않은 문제죠. 저도 다른 이유로 여전히 잠 때문에 고생하고 있어요. 도움이 될 만한 방법으로는 자기 30분 전에 멜라토닌을 복용하는 것이 있어요. 백색소음기나 마음을 편안하게 해주는 소리를 내는 기기도 어느 정도 효과를 봤고요. 가장 중요한 건 침실을 잠자는 용도로만 사용하는 거예요. 그러니까 침대에서 책을 읽거나 휴대폰을 하지 마세요. 침대에 누우면 잠자는 시간이라는 것을 몸이 학습하도록 훈련해야 해요. "}, {"speaker": "seeker", "text": "해볼 만한 것들이네요. "}, {"speaker": "seeker", "text": "제가 휴대폰에 많이 집착하는 편이에요. 잠을 청할 때 휴대폰을 멀리 두는 건 힘들 것 같아요.\n"}, {"speaker": "supporter", "text": "잠자리에 들기 전 루틴을 만드는 것도 또 다른 팁이에요. 매일 밤 자기 전에 같은 행동을 하도록 해보세요. 일정한 시간에 잠자리에 들고, 출근하지 않는 날에도 매일 비슷한 시간에 일어나세요."}, {"speaker": "supporter", "text": "맞아요, 휴대폰을 포기하기는 어렵죠. 하지만 휴대폰이 수면에 얼마나 나쁜지 보여주는 연구가 정말 많아요. "}, {"speaker": "supporter", "text": "그래도 전 당신을 믿어요. 분명 이겨내실 거예요."}, {"speaker": "seeker", "text": "좋은 말씀이네요. 알려주신 팁들을 꼭 해볼게요. 이야기를 나누는 것만으로도 벌써 기분이 나아졌어요.\n"}, {"speaker": "seeker", "text": "고맙습니다, 안녕히 계세요."}, {"speaker": "supporter", "text": "별말씀을요. 친구분을 잃으신 것 정말 안타깝고, 모든 일이 잘 풀리시길 바랄게요."}]}
{"dialogue_id": "D7ad6a0454cea", "topic": "Sleep Problems", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요. 어떻게 지내세요?\n"}, {"speaker": "seeker", "text": "잘 지내요."}, {"speaker": "supporter", "text": "좋네요! 기분은 어떠세요?"}, {"speaker": "seeker", "text": "지금은 좀 나아졌어요."}, {"speaker": "supporter", "text": "이번 팬데믹 동안 많은 사람들에게 힘든 시간이었다는 걸 알고 있어요."}, {"speaker": "seeker", "text": "복잡한 감정이 많이 드는 게 당연하겠죠."}, {"speaker": "supporter", "text": "복잡한 감정을 느끼고 계신가요? 그런 감정이 드는 건 지극히 자연스럽고 이해할 만한 일이에요."}, {"speaker": "supporter", "text": "복잡한 감정이 들 때는 그 감정을 종이에 적어 보는 것도 방법이에요. 지금 어떤 기분인지 파악하는 데 도움이 될 수 있어요."}, {"speaker": "seeker", "text": "이 모든 문제에 대해 감정이 정말 복잡해요. 제 복잡한 감정은 그런 것들이 어디에서도 드러나지 않는다는 데서 비롯돼요."}, {"speaker": "seeker", "text": "글로 적는 건 별로 거리낌 없어요."}, {"speaker": "supporter", "text": "얼마나 힘드실지 이해가 돼요. 밖에 나가 산책하며 신선한 공기를 마셔 보세요. 신선한 공기는 언제나 머릿속을 맑게 해 주거든요."}, {"speaker": "seeker", "text": "우울감을 줄일 수 있는 다른 방법도 알려 주세요."}, {"speaker": "supporter", "text": "미술 작업을 하면 보통 기분이 나아지시나요?"}, {"speaker": "supporter", "text": "정말 좋아하는 일에 푹 빠져 보세요. 가끔은 무언가를 하면서 미소를 지으면 기분이 나아지는 데 도움이 되기도 해요."}, {"speaker": "seeker", "text": "네, 알려 주신 좋은 방법들로 우울감을 줄여 볼게요. 정말 감사합니다."}, {"speaker": "supporter", "text": "천만에요. 곧 기분이 나아지시길 진심으로 바랄게요. 건강 조심하시고 남은 한 주 잘 보내세요. 도움이 필요하면 언제든 다시 오세요."}, {"speaker": "seeker", "text": "감사합니다."}, {"speaker": "seeker", "text": "정말 훌륭한 상담자시네요."}, {"speaker": "seeker", "text": "만나서 반가웠어요."}, {"speaker": "supporter", "text": "정말 감사해요. 도움이 되어 진심으로 기뻐요. 저도 만나서 반가웠어요."}, {"speaker": "seeker", "text": "좋은 하루 보내세요. 안녕히 계세요."}, {"speaker": "supporter", "text": "당신도요, 안녕히 가세요."}]}
{"dialogue_id": "D7af07cd322ee", "topic": "Alcohol Abuse", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 좋은 저녁이에요. \n"}, {"speaker": "seeker", "text": "안녕하세요, 좋은 저녁이에요\n"}, {"speaker": "supporter", "text": "오늘 밤 기분은 어떠세요?"}, {"speaker": "seeker", "text": "몸도 마음도 안 좋아요. 술을 끊고 싶다고 계속 생각해왔는데, 지금 또 한 잔을 들고 있네요\n"}, {"speaker": "seeker", "text": "끊는 게 너무 어려워요\n"}, {"speaker": "seeker", "text": "그냥 하루만이라도 술 없이 보내고 싶어요, 아시잖아요\n"}, {"speaker": "supporter", "text": "제가 제대로 이해했는지 확인하고 싶은데요, 술을 마시는 양 때문에 힘들어하시고 끊으려고 애쓰고 계신 거죠?\n"}, {"speaker": "seeker", "text": "네, 그게 문제예요\n"}, {"speaker": "supporter", "text": "술을 마시게 되는 특별한 계기가 있나요?\n"}, {"speaker": "seeker", "text": "기분이 가라앉거나 그냥 심심할 때 술이 당겨요\n"}, {"speaker": "seeker", "text": "그런데 다른 사람들과 함께 마시면 완전히 취할 때까지 멈출 수가 없어요\n"}, {"speaker": "supporter", "text": "이야기를 나눠보니 이 일 때문에 많이 실망하고 속상해하시는 게 느껴져요."}, {"speaker": "supporter", "text": "저도 예전에 술을 많이 마시는 문제로 힘들었던 적이 있어요.\n"}, {"speaker": "seeker", "text": "네. 먼저 줄이고, 결국에는 끊고 싶어요\n"}, {"speaker": "seeker", "text": "어떻게 극복하셨어요? 많이 힘들었나요?\n"}, {"speaker": "supporter", "text": "제가 했던 한 가지는 가족에게 이야기를 한 것이고, 또 술이 전혀 들어가지 않는 취미 활동에 훨씬 더 많은 시간을 쓴 거예요. "}, {"speaker": "seeker", "text": "갑자기 술 생각이 날 때 해볼 만한 게 있을까요?\n"}, {"speaker": "supporter", "text": "그럴 때 저는 다른 취미에 집중했어요. 저의 경우엔 책을 집어 들고 읽거나 모형 자동차를 만들었어요\n"}, {"speaker": "seeker", "text": "좋네요. 저도 독서를 좋아하니까 다시 책에 푹 빠져보고, 술 대신 탄산수를 마셔야겠어요\n\n"}, {"speaker": "supporter", "text": "네, 분명히 도움이 될 거예요!\n"}, {"speaker": "seeker", "text": "이야기 나눠주셔서 감사해요\n"}, {"speaker": "seeker", "text": "저도 나아질 수 있으면 좋겠어요\n"}, {"speaker": "supporter", "text": "쉬운 일이 아니라는 건 알지만, 잘 해내실 거예요!\n"}, {"speaker": "seeker", "text": "네, 꼭 그러길 바라요. 감사합니다\n"}, {"speaker": "seeker", "text": "좋은 하루 보내세요!\n"}, {"speaker": "supporter", "text": "당신도요!\n"}]}
{"dialogue_id": "D7b742c3944ee", "topic": "job crisis", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 오늘 어떻게 지내고 계세요?"}, {"speaker": "seeker", "text": "일자리를 구하는 게 너무 힘들어요\n"}, {"speaker": "seeker", "text": "상황이 더 나아졌으면 좋겠어요\n"}, {"speaker": "seeker", "text": "이번 주는 정말 안 좋은 한 주였어요\n"}, {"speaker": "supporter", "text": "이해해요, 일자리 구하는 게 힘들죠. 저는 코로나가 막 시작될 무렵에 해고당했어요."}, {"speaker": "seeker", "text": "네, 저는 7월에 해고됐어요\n"}, {"speaker": "seeker", "text": "취업 시장이 정말 힘들어요\n"}, {"speaker": "supporter", "text": "저는 생활비를 마련하려고 월마트에 취직했어요. 최선의 상황은 아니지만, 그래도 우리 가족이 먹고살 수는 있잖아요."}, {"speaker": "seeker", "text": "다행이네요\n"}, {"speaker": "seeker", "text": "저는 엔지니어라서 다시 엔지니어 일을 하고 싶은데\n"}, {"speaker": "seeker", "text": "요즘은 그런 자리가 구하기 어렵네요\n"}, {"speaker": "supporter", "text": "네, 수입이 계속 들어오게 하려면 당분간 수준이 좀 낮은 일을 해보는 건 어떠세요? 아니면 최소한 실업급여는 아직 받고 계신가요?"}, {"speaker": "seeker", "text": "네, 아직 실업급여를 조금 받고 있어서 도움이 돼요\n"}, {"speaker": "seeker", "text": "면접도 많이 봤어요\n"}, {"speaker": "supporter", "text": "그래도 다행이네요. 적극적으로 노력하고 계시다니 정말 대단하세요!"}, {"speaker": "supporter", "text": "이런 말 하기 싫지만, 그래도 포기하지 말고 계속 나아가세요."}, {"speaker": "seeker", "text": "네, 연휴 전에 뭔가 구했으면 좋겠어요\n"}, {"speaker": "seeker", "text": "네, 감사합니다\n"}, {"speaker": "seeker", "text": "그저 가족들에게 선물을 사줄 수 있었으면 해요\n"}, {"speaker": "seeker", "text": "그리고 2021년까지 버텨내고 싶어요\n"}, {"speaker": "supporter", "text": "무슨 말인지 알아요, 저도 우리 아이가 그래도 평범한 크리스마스를 보낼 수 있도록 추가 수입을 만들려고 할 수 있는 건 다 하고 있어요!"}, {"speaker": "seeker", "text": "네 맞아요, 저는 어린 아이가 둘 있어요\n"}, {"speaker": "seeker", "text": "하루 종일 집에 있으면서 줌으로 수업을 듣는 것만 해도 아이들에게 이미 힘든 일이에요\n"}, {"speaker": "seeker", "text": "이번 크리스마스를 특별하게 만들어주고 싶어요\n"}, {"speaker": "seeker", "text": "그래서 코로나 때문에 속상해요\n"}, {"speaker": "supporter", "text": "네, 그 아이가 참 안쓰러워요. 그런데 선물이 전부는 아니잖아요. 어린 아이들이 있으시니 새로운 전통을 만들어볼 때일 수도 있어요. '이글루' 요새를 만들고, 양말을 둥글게 뭉쳐서 실내 눈싸움을 해보는 것처럼요."}, {"speaker": "seeker", "text": "감사해요. 저는 이제 링크드인에서 계속 일자리를 찾아봐야겠어요\n"}, {"speaker": "seeker", "text": "시간 내주셔서 감사합니다\n"}, {"speaker": "supporter", "text": "이야기 나눠주셔서 감사해요!"}, {"speaker": "seeker", "text": "혹시 다른 조언 더 해주실 게 있을까요\n"}, {"speaker": "seeker", "text": "가기 전에요\n"}, {"speaker": "supporter", "text": "음, 조언이라기보다는 재미있는 활동인데요, 제 딸이 만들고 싶어 하는 크리스마스 디저트를 봤어요. 아주 간단해요. 캔디케인을 마시멜로에 꽂고, 초콜릿을 녹여서 마시멜로를 담근 다음, 스프링클을 뿌리고 굳히면 돼요. 재미있는 활동이 될 수도 있어요. 이번 연휴에는 물질보다 경험에 집중하세요."}, {"speaker": "seeker", "text": "좋네요\n"}, {"speaker": "seeker", "text": "정말 좋은 아이디어예요\n"}, {"speaker": "seeker", "text": "게다가 돈도 많이 안 들고요\n"}, {"speaker": "supporter", "text": "네, 모든 일이 잘 풀리길 바라요!"}, {"speaker": "seeker", "text": "감사합니다 \n"}, {"speaker": "seeker", "text": "좋은 하루 보내세요\n"}, {"speaker": "seeker", "text": "좋은 일요일 보내세요\n"}, {"speaker": "supporter", "text": "당신도요!"}]}
{"dialogue_id": "D7bb40aa1e8c4", "topic": "academic pressure", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 오늘 기분 어떠세요?"}, {"speaker": "seeker", "text": "저 지금 정말 우울해요.\n"}, {"speaker": "seeker", "text": "리포트에서 나쁜 점수를 받았거든요.\n"}, {"speaker": "seeker", "text": "당신은 어떠세요?\n"}, {"speaker": "supporter", "text": "그 소식을 들으니 안타깝네요"}, {"speaker": "supporter", "text": "저는 괜찮아요, 물어봐 주셔서 감사해요\n"}, {"speaker": "supporter", "text": "그 나쁜 점수가 전체 성적에 아주 나쁜 영향을 줄까요?\n"}, {"speaker": "seeker", "text": "아마도요\n\n\n"}, {"speaker": "seeker", "text": "최종 성적에 많이 영향을 줄 것 같아요.\n"}, {"speaker": "supporter", "text": "아이고, 추가 점수를 받을 수 있는 방법은 없을까요?"}, {"speaker": "seeker", "text": "교수님이 추가 점수는 안 주세요. :-("}, {"speaker": "seeker", "text": "리포트에서 나쁜 점수를 받아본 적이 한 번도 없었어요. 시험에서는 가끔 있었지만 리포트는 처음이에요.\n"}, {"speaker": "supporter", "text": "저는 학교 다닐 때 정반대였어요. 시험은 문제없이 통과했는데 리포트 쓰는 건 잘 못했거든요"}, {"speaker": "seeker", "text": "ㅋㅋㅋ\n"}, {"speaker": "supporter", "text": "이번 리포트 점수를 빼면 전체 성적은 꽤 높은 편인가요?"}, {"speaker": "seeker", "text": "이번 학기 첫 성적이었어요. 그래서 다른 건 참여 점수뿐이에요!"}, {"speaker": "supporter", "text": "선생님을 찾아가서 어떻게 했더라면 더 좋은 점수를 받을 수 있었는지 여쭤보는 건 어때요?"}, {"speaker": "seeker", "text": "네... 나쁘지 않은 생각이네요."}, {"speaker": "supporter", "text": "이번 학기 첫 성적일 뿐이니까 너무 낙담하지 마세요. 평균을 다시 올릴 수 있을 거예요"}, {"speaker": "seeker", "text": "교수님이 전반적으로 이런 점수를 받은 사람들에게는 진로 목표를 다시 생각해 보라는 말이라고 하셨어요!\n"}, {"speaker": "seeker", "text": "고마워요. 친절한 말씀이네요.\n"}, {"speaker": "supporter", "text": "너무 개인적으로 받아들이지 마세요. 아마 모두가 스스로를 다시 돌아보고 더 열심히 하도록 자극하려고 그렇게 말씀하신 걸 거예요"}, {"speaker": "seeker", "text": "그것도 좋은 생각이네요.\n"}, {"speaker": "seeker", "text": "고마워요.\n"}, {"speaker": "supporter", "text": "아니에요, 감사할 필요 없어요. 정말 똑똑해 보이시니까 분명 잘 해내실 거예요"}, {"speaker": "seeker", "text": "와, 정말 친절하시네요. 친절한 사람에게 고맙다고 말하는 건 언제나 좋은 일이니까요!\n"}, {"speaker": "supporter", "text": "고마워요, 인정받는 기분은 언제나 좋네요!"}, {"speaker": "seeker", "text": "별말씀을요."}, {"speaker": "supporter", "text": "이번 학기 학업에 행운이 가득하길 바랄게요!"}, {"speaker": "seeker", "text": "감사합니다! 그리고 즐거운 연휴 보내세요!\n"}, {"speaker": "supporter", "text": "당신도 즐거운 연휴 보내세요!"}]}
{"dialogue_id": "D84ceab693578", "topic": "Procrastination", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요. 시간 내주셔서 감사합니다.\n"}, {"speaker": "supporter", "text": "별말씀을요, 무슨 일인지 기꺼이 듣고 싶어요.\n"}, {"speaker": "seeker", "text": "감사합니다. 제 이름은 DJ이고, 시간 내주셔서 정말 감사드립니다.\n"}, {"speaker": "supporter", "text": "어떤 이야기를 나누고 싶으세요?\n"}, {"speaker": "seeker", "text": "저는 다른 사람들이 과거의 실패와 어려움을 극복하도록 돕는 인생 경험담 책을 쓰고 싶은 마음이 정말 간절해요.\n"}, {"speaker": "supporter", "text": "정말 멋지네요! 많은 사람들이 그 조언과 관점에서 도움을 받을 거라고 확신해요.\n"}, {"speaker": "seeker", "text": "저는 66세이고, 제가 다른 사람들을 도울 수 있다고 믿어요. 그런데 동기부여가 너무 부족해요.\n"}, {"speaker": "seeker", "text": "감사합니다. 정말 힘이 되는 말씀이에요.\n"}, {"speaker": "seeker", "text": "그런데 막혀 있어요. 제가 글을 쓸 자격이 없다고 느껴져요. 제가 뭐라고요."}, {"speaker": "supporter", "text": "시작하기가 너무 부담스럽게 느껴지시는 것 같아요. 작게 시작해 보시면 어떨까요? 아이디어를 떠올려 보거나, 하루에 10분씩만 글을 써 보는 거예요."}, {"speaker": "supporter", "text": "누구에게나 자신만의 이야기가 있고, 우리는 모두 다른 사람들에게서 배울 수 있어요. 유명할 필요는 없고, 살면서 배운 것을 솔직하게 쓰시면 돼요."}, {"speaker": "seeker", "text": "네, 다른 작가분들에게서도 그런 격려를 받았어요. 그래도 여전히 동기와 열정이 부족하다고 느껴져요.\n"}, {"speaker": "seeker", "text": "흠... 정말 맞는 말씀이에요.\n"}, {"speaker": "seeker", "text": "그냥 제 자신에게 자꾸 답답해져요.\n"}, {"speaker": "supporter", "text": "먼저 삶에서 열정을 느끼는 부분부터 시작해 보시는 건 어떨까요? 저는 가장 좋아하는 것부터 시작하는 게 더 쉽더라고요."}, {"speaker": "seeker", "text": "네, 흥미롭네요. 저는 라이프 코치인데, 저도 다른 사람들에게 그렇게 말하거든요.\n"}, {"speaker": "supporter", "text": "네, 동기가 부족하면 스스로에게 답답해지기 쉽다는 거 이해해요."}, {"speaker": "seeker", "text": "고마워요. 말씀해 주셔서 감사해요.\n"}, {"speaker": "seeker", "text": "혹시 글을 써 볼 생각은 해 보신 적 있으세요... 책이나 블로그 같은 거요?\n"}, {"speaker": "supporter", "text": "도움이 되어 기뻐요. 때로는 우리 꿈을 인정해 주는 사람이 필요하잖아요."}, {"speaker": "supporter", "text": "아니요, 저는 글을 잘 쓰는 편은 아니라서요. 그래도 앞으로 어떻게 될지는 모르죠."}, {"speaker": "seeker", "text": "답답함을 이해한다고 하셨는데... 어떻게요?"}, {"speaker": "seeker", "text": "죄송해요, 무례하게 굴려는 건 아니에요. 다른 사람들도 이해한다고 말하지만 사실은 그렇지 않은 경우가 있었거든요.\n"}, {"speaker": "seeker", "text": "다들 친절하고 격려해 주시고, 그건 감사한 일이죠.\n"}, {"speaker": "supporter", "text": "아, 저도 프로젝트를 시작하려는데 끝까지 해낼 에너지나 동기가 없을 때 스스로에게 정말 답답함을 느껴요. 집안 프로젝트나 공예 프로젝트에서 여러 번 그랬어요. 체중 감량이나 건강한 선택을 하는 일에서도 그렇고요."}, {"speaker": "supporter", "text": "아니에요, 물어봐 주셔서 좋아요. 솔직해지고 다른 사람들에게서 배우는 게 중요하니까요."}, {"speaker": "seeker", "text": "와! 나눠 주셔서 감사해요. 솔직하게 말씀해 주셔서 고맙고, 정말 답답함이 뭔지 아시는군요.\n"}, {"speaker": "seeker", "text": "네, 정말 맞아요. 제가 코칭하고 상담하고 컨설팅하는 분들께 하는 일이 바로 그거예요.\n"}, {"speaker": "seeker", "text": "네, 대화 나눠서 좋았어요. 좋은 시간이었어요.\n"}, {"speaker": "supporter", "text": "제가 조금이나마 격려가 되어서, 책을 계속 쓰시고 적어도 좋아하시는 부분부터 시작하시게 되었으면 좋겠어요."}, {"speaker": "supporter", "text": "천만에요. 책 잘 되기를 바랄게요."}, {"speaker": "seeker", "text": "네, 아이디어가 몇 가지 있어요. 제 자신이 한 조언을 직접 따라야겠네요.\n"}, {"speaker": "seeker", "text": "시간 내주셔서 감사합니다. 정말 잘하시네요. 건강하세요. 신의 가호가 있기를.\n"}, {"speaker": "supporter", "text": "하하, 맞아요, 때로는 우리 스스로의 말을 듣는 게 가장 어렵죠!"}, {"speaker": "supporter", "text": "안녕히 가세요!"}, {"speaker": "seeker", "text": "상쾌한 시간이었어요. 안녕히 계세요."}]}
{"dialogue_id": "D89db7af1452c", "topic": "Issues with Children", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 지금 기분은 어떠세요?\n"}, {"speaker": "seeker", "text": "지금 기분이 매우 안 좋아요. 딸에게 그 옷차림이 적절하지 않다는 걸 어떻게 이해시켜야 할지 모르겠어요."}, {"speaker": "supporter", "text": "따님이 당신의 마음을 이해하지 못하는 것 같군요."}, {"speaker": "seeker", "text": "딸도 알고는 있는데 또래 압박 때문에 반항하는 것 같아요. 착하고 분별 있는 아이거든요.\n"}, {"speaker": "supporter", "text": "저도 비슷한 상황을 겪었어요. 저도 아들에게 단정하게 옷을 입으라고 말해야 했거든요."}, {"speaker": "seeker", "text": "친구들처럼 입지 않아도 친구들과 어울릴 수 있다는 걸 이해하도록 딸을 상담에 데려가는 게 좋을까요?"}, {"speaker": "supporter", "text": "그렇게 하시기 전에, 따님과 직접 대화하면서 걱정되는 점을 말씀해 보셨나요?"}, {"speaker": "seeker", "text": "전에 그렇게 해봤고, 할머니께도 딸과 이야기를 나눠 달라고 부탁드렸어요.\n"}, {"speaker": "supporter", "text": "어떤 기분이실지 충분히 이해해요. 심호흡을 한번 해보세요, 기분이 나아지는 데 도움이 될 거예요."}, {"speaker": "seeker", "text": "딸에게는 엄마 역할을 해줄 사람이 없어요. 아이가 세 살 때 엄마가 세상을 떠났거든요."}, {"speaker": "supporter", "text": "정말 안타깝네요. 전문적인 상담이 도움이 될 거라고 생각해요."}, {"speaker": "seeker", "text": "엄마와 아빠 역할을 모두 하는 게 꽤 힘들었어요. 가끔은 여자아이의 문제를 다루기에 제가 부족하다고 느껴져요."}, {"speaker": "supporter", "text": "짧은 대화였지만, 어깨에 짊어지신 무게가 느껴져요."}, {"speaker": "seeker", "text": "누군가 저를 이해해 준다는 게 참 좋네요. 제 감정을 터놓고 이야기하는 일이 거의 없거든요.\n"}, {"speaker": "supporter", "text": "네, 정말 잘 해오셨어요. 낙담하지 마세요."}, {"speaker": "seeker", "text": "그럼 딸을 위해 전문적인 도움을 받아보라고 권하시는 건가요?"}, {"speaker": "supporter", "text": "네, 꼭 그렇게 해보세요. 그리고 본인도 온라인에서 Jon Jandia의 \"인생은 쉽다\" 같은 동기부여 영상을 보시는 걸 추천해요.\n"}, {"speaker": "supporter", "text": "인생은 쉬워요. 우리가 너무 복잡하게 만든 거죠."}, {"speaker": "seeker", "text": "말씀하신 대로 해볼게요. 그리고 딸을 쇼핑에 데려가서 제가 괜찮다고 생각하는 옷들을 보여주는 건 좋은 생각일까요?"}, {"speaker": "supporter", "text": "네, 좋은 생각이에요. 또 어떤 옷을 입는다고 해서 다른 사람이 되는 건 아니라고 말해 주세요. 거울을 보면 어떤 옷을 입어도 자기는 여전히 똑같다는 걸 알 수 있을 거예요."}, {"speaker": "seeker", "text": "격려해 주셔서 정말 감사합니다.\n"}, {"speaker": "supporter", "text": "천만에요, 모든 일이 잘되길 바랄게요."}, {"speaker": "seeker", "text": "안녕히 계세요.\n"}, {"speaker": "supporter", "text": "잘 지내세요, 다음에 또 만나요."}]}
{"dialogue_id": "D93af459939af", "topic": "academic pressure", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 오늘 기분은 어떠세요?\n"}, {"speaker": "seeker", "text": "저는 괜찮아요.\n"}, {"speaker": "seeker", "text": "당신은요?\n"}, {"speaker": "supporter", "text": "저도 좋아요, 감사합니다. 제가 도와드릴 만한 고민이 있으신가요?"}, {"speaker": "seeker", "text": "네, 저는 거의 항상 불안해요. 박사 학위를 받으려고 학교로 돌아온 게 실수였던 것 같다는 생각이 들어요.\n"}, {"speaker": "supporter", "text": "정리해 보면, 학교 때문에 불안을 겪고 계신 건가요? 아니면 다른 생활 요인들도 불안의 원인이 되고 있나요?"}, {"speaker": "seeker", "text": "학교가 문제의 시작이에요. 그만두더라도 다른 곳에서 성공할 수 있다는 건 알지만, 그만두면 제가 원하던 학교로 가려고 가족과 친구들을 떠나 기꺼이 저를 따라와 준 아내와 아이들을 실망시키게 될 것 같아서요.\n"}, {"speaker": "supporter", "text": "무슨 심정이신지 이해해요. 두 방향으로 끌려가는 것 같은데, 지금 이 순간 어느 쪽이 최선인지 확신이 서지 않으시는 거네요. 학교로 돌아가기로 한 것은 정말 멋진 일이라고 생각해요. 하지만 마음이 거기에 없다면 계속 추구해야 할 일이 아닐 수도 있어요. "}, {"speaker": "seeker", "text": "그래도 저는 이걸 원한다는 걸 알아요. 제가 하는 일도 좋아하고, 졸업하면 하게 될 직업도 좋아해요. 주로 제가 부족하다는 느낌이 들어요. 제가 충분히 훌륭하지 않다고 느껴요. 무엇이든 할 의지는 있지만, 제 \"최선\"이 충분하지 않을까 봐 두려워요. "}, {"speaker": "supporter", "text": "불안에 대해 말씀하실 때 걱정이 느껴져요. 그 감정에 접근할 방법을 함께 찾을 수 있으면 좋겠어요. 스스로를 의심하게 만드는 특정한 일이 있었나요, 아니면 원래 자기 의심을 하는 성향이신가요?"}, {"speaker": "seeker", "text": "원래 자기 의심을 하는 성향이에요. 게다가 프로그램을 하는 동안 몇 번 걸림돌이 있었는데, 그 뒤에 다시 일어서는 게 힘들어요. 예를 들어, 저는 학사 경고 상태이고, 이전 수업에서 어려움을 겪었기 때문에 프로그램에 남으려면 앞으로 몇 달 동안 달성해야 하는 기준이 있어요. 함께 일하는 분들 말로는 기준을 잘 충족하고 있고, 저도 꽤 잘하고 있다고 느낄 때가 많지만, 가끔 제가 생각하는 만큼 잘하고 있지 않은 게 아닐까 하는 생각에 공황이 오고 악순환에 빠지기 시작해요.\n"}, {"speaker": "supporter", "text": "저도 예전에 겪었던 어려움이에요. 일부는 우리가 스스로에게 너무 높은 기준을 세우는 데서 비롯된다고 생각해요. 우리는 당연히 한 번에 정상에 오를 수 없고, 한 걸음씩 올라가야 하죠. 나쁜 성적 같은 장애물을 만나면, 그런 일이 계속될까 봐 두려운 마음에 길을 따라 더 뒤로 물러나는 경우가 많아요. 저 같은 경우에도 가족과 친구들이 저에게 의지하고 있다고 느끼며 그들을 생각하거나 다른 사람들과 저를 비교하는 경향이 있었는데, 이런 순간에 우리가 생각해야 할 사람은 오직 자기 자신뿐이에요. 발전해 나갈 때는 작은 한 걸음 한 걸음이 생각보다 훨씬 중요해요. 하지만 한 걸음 뒤로 물러났을 때도, 의심을 차곡차곡 쌓아서 출발점으로 다시 떨어지게 두어서는 안 돼요."}, {"speaker": "seeker", "text": "정말 좋은 지적이고 도움이 돼요. 감사합니다!\n"}, {"speaker": "supporter", "text": "별말씀을요, 도움이 되어 기뻐요! 좋은 성적을 받았을 때 스스로 기뻐하도록 해 주는 것이 내가 충분하고 잘 나아가고 있다고 느끼는 데 정말 도움이 된다는 걸 알게 되었어요. 하지만 일이 잘 풀리지 않을 때, 인생에는 분명 그런 일이 생기니까요, 우리는 현재에 머물면서 평소처럼 살아야 해요. 다음에 맞닥뜨릴 일이 무엇이든 더 열심히 밀어붙이겠다는 의욕을 가지고요. "}, {"speaker": "seeker", "text": "정확히 맞는 말씀이에요. 아직 이루지 못한 진전이 아니라 지금까지 이룬 진전에 더 집중해야겠어요. 아직 그 진전을 이룰 시간이 남아 있으니까요.\n"}, {"speaker": "supporter", "text": "맞아요! 그리고 의심이 들 때는 배우자나 가까운 친구 같은 사람과 이야기해 보시길 권해요. 필요한 줄도 몰랐던 힘을 북돋아 주는 경우가 많거든요. 무엇보다 스스로를 인정해 주고 긴장을 푸세요. 잠시 숨을 쉬면서 긴장을 풀어 보세요. 다음에 마주할 일들을 위해 상쾌하고 충만한 기분이 들 거라고 장담해요. 저는 당신이 해낼 수 있다고 믿고, 당신도 그렇게 믿고 있다고 느껴져서 정말 멋져요. 흔히 하는 말이지만, 자신을 믿는 것이야말로 목표를 이루는 가장 좋은 토대예요."}, {"speaker": "seeker", "text": "조언과 저를 믿어 주셔서 감사해요. 힘든 시간이었는데, 격려의 말씀이 미래에 대한 희망을 줘요\n. "}, {"speaker": "supporter", "text": "천만에요. 이야기 나누어서 좋았어요. 당신의 미래는 밝아요. 그 미래로 이끌어 줄 모든 도전에 행운이 함께하길 바랄게요."}, {"speaker": "seeker", "text": "감사합니다! 당신도요!\n"}, {"speaker": "supporter", "text": "남은 하루 즐겁게 보내세요!\n"}, {"speaker": "seeker", "text": "당신도요! 다시 한번 감사합니다. "}]}
{"dialogue_id": "D96e75f6edc79", "topic": "breakup with partner", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요! 오늘 하루는 어떠세요?"}, {"speaker": "seeker", "text": "오늘은 정말 안 좋은 날이에요. 남자친구가 방금 저를 떠났고, 집에 저 혼자 있어요. 무슨 일이든 함께 나눌 사람이 아무도 없어요."}, {"speaker": "supporter", "text": "정말 안타깝네요. 버림받았다는 기분이 드시는 거군요?"}, {"speaker": "seeker", "text": "네, 정확히 그런 기분이에요. 버림받았고, 사랑받을 수 없는 사람처럼 느껴져요. 앞으로 아무도 저를 원하지 않을 것 같아요."}, {"speaker": "supporter", "text": "제발 그렇게 생각하지 마세요! 저도 그런 상황을 겪어봐서 얼마나 힘든지 알아요. 하지만 이것도 지나간다는 걸 알고 있어요."}, {"speaker": "seeker", "text": "지나갈 것 같지가 않아요. 오히려 더 나빠질 것 같아요. 혼자 잠자리에 들고 싶지 않아요. 오늘 밤 잠을 못 잘 거예요."}, {"speaker": "supporter", "text": "친구나 가족을 찾아가 보실 수 있나요? 도움을 좀 받아 보세요."}, {"speaker": "seeker", "text": "가족은 다른 지역에 가 있어요. 친구들은 그 사람 친구이기도 했는데, 그 사람이 저에 대해 거짓말을 해서 저와 말을 안 하려고 해요. 그냥 술이나 마시고 잠들고 싶어요."}, {"speaker": "supporter", "text": "아, 그건 좋은 생각이 아니에요. 혹시 음주 문제가 있다고 생각하세요? 도움을 줄 수 있는 지원 모임들도 있어요."}, {"speaker": "seeker", "text": "저는 혼자서는 절대 술을 안 마셔요. 하지만 지금은 너무 힘들고 혼자 있는 게 무서워요."}, {"speaker": "supporter", "text": "이해해요. 반려동물이나 곁에서 함께해 줄 만한 게 혹시 있나요?"}, {"speaker": "seeker", "text": "그 사람한테 전화해서 돌아와 달라고 부탁해야 할까요? 그 사람이 우리 강아지를 데려갔어요."}, {"speaker": "supporter", "text": "강아지는 되찾아야 한다고 생각해요. 하지만 전 남자친구에게 전화하는 건 하지 않는 게 좋겠어요. 그 사람 없이 사는 게 더 나아요."}, {"speaker": "seeker", "text": "하지만 전 아직 그 사람을 사랑해요. 그 사람이 제 가장 친한 친구랑 잤어요. 의미 없는 일이었다고 했지만요. 정말 그리워요."}, {"speaker": "supporter", "text": "스스로를 이보다 더 소중하게 여겨야 한다고 생각해요. 그 사람이 당신의 가장 친한 친구와 잤다면 그 사람은 아무것도 아닌 사람이에요."}, {"speaker": "supporter", "text": "당신은 훨씬 더 좋은 사람을 만날 수 있어요, 분명히요!"}, {"speaker": "seeker", "text": "고마워요. 맞아요, 저는 그 사람한테 너무 아까운 사람이에요. 전 직장이 있는데 그 사람은 없거든요."}, {"speaker": "supporter", "text": "맞아요! 당신은 충분히 앞으로 나아갈 수 있어요. 그 사람은 그렇게 쉽지 않을 거예요. 하지만 강아지는 꼭 되찾으세요."}, {"speaker": "seeker", "text": "네, 저는 그 강아지가 필요해요. 제 생일에 아기 강아지일 때 그 사람이 선물해 준 아이예요. 그 사람이 데려갔다니 믿을 수가 없어요."}, {"speaker": "supporter", "text": "강아지를 되찾는 걸 도와줄 수 있는 법률 지원 단체들이 있다는 거 알고 계세요?"}, {"speaker": "seeker", "text": "그래도 아직 잠들기가 힘들어요. 너무 속상해서요. 몇 시간째 울고 있어요."}, {"speaker": "supporter", "text": "따뜻한 물로 목욕을 하고 따뜻한 코코아 한 잔을 마시면서 긴장을 풀어 보시는 걸 추천해요."}, {"speaker": "seeker", "text": "네, 좋은 생각 같아요. 거품 목욕이랑 따뜻한 코코아요. 그러면 항상 기분이 좀 나아져요."}, {"speaker": "supporter", "text": "내일은 앞으로 어떻게 지낼지 생각해 보세요 :). 우선 법률 구조 쪽 사람들에게 연락해서 강아지를 되찾는 걸 도움받아 보세요."}, {"speaker": "seeker", "text": "제 사촌이 법률 구조 기관에서 일해요. 아마 도와주고 조언도 해 줄 수 있을 거예요. 고마워요."}, {"speaker": "supporter", "text": "완벽하네요! 강아지를 되찾으면 분명 기분이 훨씬 나아지실 거예요."}, {"speaker": "supporter", "text": "제가 조금이나마 도움이 되었기를 바라고, 이야기 나눠 주셔서 감사해요."}, {"speaker": "seeker", "text": "네, 이야기 들어 주셔서 감사해요."}, {"speaker": "supporter", "text": "별말씀을요 :)"}, {"speaker": "seeker", "text": "좋은 밤 보내세요. 저는 따뜻한 목욕하러 갈게요."}, {"speaker": "supporter", "text": "즐거운 시간 보내세요 :)"}, {"speaker": "supporter", "text": "이제 종료 버튼을 누르고 설문조사를 하시면 돼요 :) 제 쪽에서는 할 수가 없어요."}]}
{"dialogue_id": "D99c8f4b8e71a", "topic": "Appearance Anxiety", "turns_ko": [{"speaker": "seeker", "text": "어두운 상황이에요"}, {"speaker": "seeker", "text": "저는 더 잘할 수 있어요"}, {"speaker": "seeker", "text": "어떻게 생각하세요?"}, {"speaker": "seeker", "text": "어쩌면 전부 제 머릿속에서만 일어나는 일일지도 몰라요."}, {"speaker": "seeker", "text": "아니면 제가 어떤 식으로 느껴야 한다고 기대받고 있는 걸 수도 있고요."}, {"speaker": "seeker", "text": "무시하려고 노력해 볼 수는 있어요."}, {"speaker": "seeker", "text": "가끔은 그게 너무 힘들어요."}, {"speaker": "seeker", "text": "긍정적인 경험들을 바라볼 거예요"}, {"speaker": "seeker", "text": "그렇게 하면 어둠이 걷히고 나서"}, {"speaker": "seeker", "text": "저는 다시 자유로워질 거예요."}, {"speaker": "seeker", "text": "어떻게 생각하세요?"}, {"speaker": "seeker", "text": "어쩌면 이 지원 채팅에 저 혼자뿐일지도 모르겠네요"}, {"speaker": "seeker", "text": "괜찮아요. 저는 나아질 거예요."}, {"speaker": "seeker", "text": "우리 모두를 위해서요. 하지만 무엇보다 저 자신을 위해서요."}, {"speaker": "supporter", "text": "아니에요, 그런 말 하지 마세요. 듣고 있는 사람들이 있어요\n"}, {"speaker": "seeker", "text": "들어주는 건 좋은 일이죠."}, {"speaker": "seeker", "text": "누군가 내 말을 들어준다는 것."}, {"speaker": "supporter", "text": "이야기하고 싶은 문제가 있나요?"}, {"speaker": "seeker", "text": "어둠 속엔 메아리가 없어요."}, {"speaker": "seeker", "text": "저는 어디에도 속하지 못하는 것 같아요."}, {"speaker": "supporter", "text": "왜 속하지 못한다고 느끼시나요? 우리 모두 같은 사람이잖아요 :). 이런 감정을 느낀 지 오래되셨나요?"}, {"speaker": "seeker", "text": "얼마 안 됐어요."}, {"speaker": "seeker", "text": "때로는 탈진할 정도로 정말 열심히 일하는데도 어디에도 도달하지 못하는 것 같아요."}, {"speaker": "supporter", "text": "그런 감정을 느끼는 건 괜찮아요. 이렇게 먼저 손을 내밀었다는 것 자체가 당신이 앞으로 나아가고 있다는 걸 보여줘요."}, {"speaker": "seeker", "text": "잘 모르겠어요"}, {"speaker": "seeker", "text": "확신하기가 어려워요. 확신은 늘 부족하니까요."}, {"speaker": "supporter", "text": "당신의 문제들에서 진전을 이루고 싶어 하시는 것 같아요. 그 이야기를 좀 더 나눠보시겠어요?\n \n"}, {"speaker": "seeker", "text": "네, 진전이야말로 우리가 바랄 수 있는 전부죠. 매일 조금씩. 한 치를 얻어 천 리를 가는 거죠. 하지만 계속 해나갈 체력을 유지하는 게 어려운 것 같아요."}, {"speaker": "seeker", "text": "큰 승리 하나를 위해 너무 많은 위험을 감수하는 것 같은 느낌이에요, 아시죠. 그리고 그 승리는 아직 보이지도 않을 만큼 멀리 있고요. 그래도 계속 노력하는 건, 그러지 않으면 이게 사라지지 않을 걸 알기 때문이에요."}]}
{"dialogue_id": "D99ffc2bb8633", "topic": "academic pressure", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 좋은 저녁입니다.\n"}, {"speaker": "seeker", "text": "안녕하세요. 어떻게 지내세요?\n"}, {"speaker": "supporter", "text": "잘 지내고 있어요, 당신은 어떠세요?\n"}, {"speaker": "seeker", "text": "대학 때문에 좀 불안하고 힘들어요. "}, {"speaker": "supporter", "text": "학교에서 불안하게 만드는 구체적인 일이 있나요?\n"}, {"speaker": "seeker", "text": "네, 한 수업에는 꼭 끝내야 하는 큰 프로젝트가 있고, 다른 수업에는 아주 중요한 시험이 있고, 또 다른 수업은 교수님이 너무 무능해서 제가 그 과목에서 낙제할 수도 있어요."}, {"speaker": "supporter", "text": "알겠어요, 제가 읽은 바로는 프로젝트와 시험이 있고 또 다른 수업에서는 어려움을 겪고 있어서 불안하신 거군요, 맞나요?\n"}, {"speaker": "seeker", "text": "네, 맞아요. 그것 때문에 심한 불안을 느끼고 있어요."}, {"speaker": "supporter", "text": "이 몇 마디만 봐도 이런 일들 때문에 얼마나 불안하신지 느껴져요.\n"}, {"speaker": "supporter", "text": "저도 지금 대학에 다니고 있어서, 프로젝트와 시험에 대한 불안을 충분히 이해해요. \n"}, {"speaker": "seeker", "text": "네, 상황이 이렇게 된 게 정말 안타까워요. 프로젝트와 시험은 어떻게든 해낼 수 있을 것 같은데, 무능한 교수님 수업은 벽에 머리를 박고 싶을 정도예요."}, {"speaker": "supporter", "text": "어려움을 겪고 있는 수업의 교수님께 더 잘 배울 수 있는 방법에 대해 이야기해 보셨나요? 저는 예전에 힘들 때 교수님들께 이유를 설명하고 상담했더니 도움이 되었던 적이 있어요. \n"}, {"speaker": "seeker", "text": "네, 이야기해 봤어요. 안타깝게도 그분과는 소통이 가장 큰 문제예요. 이메일은 읽지만 일부 내용에만 선별적으로 답장을 해요. 한 번도 보내주지 않은 과제의 세부 사항을 알려달라고 요청했는데 항상 무시해요.\n"}, {"speaker": "seeker", "text": "그분은 과제 지침을 어디에 기록해 두기나 했는지도 모르겠어요."}, {"speaker": "supporter", "text": "수업에서 가깝게 지내면서 연락해 볼 수 있는 사람이 있나요?\n"}, {"speaker": "seeker", "text": "수업용 디스코드 서버가 있어서 다들 이 수업과 교수님을 이해해 보려고 애쓰고 있어요. 우리 모두에게 정말 안 좋은 경험이었거든요.\n"}, {"speaker": "seeker", "text": "안타깝게도 그것도 도움이 안 돼요.\n"}, {"speaker": "supporter", "text": "이전에 이 과목을 들었던 튜터에게 연락해서 과제에 도움을 받는 건 생각해 보셨나요?\n"}, {"speaker": "seeker", "text": "그것도 소용없어요. 이 교수님은 \"즉흥적으로 하고\" 있거든요. 예전에 이 수업에서 해본 적 없는 방식으로 진행하고 있고, 감당하기 힘든 상황에 빠져 있어요.\n"}, {"speaker": "seeker", "text": "대부분 코로나 때문이에요.\n"}, {"speaker": "supporter", "text": "불이익 없이 수강을 철회하기에는 학기가 너무 많이 지났나요?\n"}, {"speaker": "seeker", "text": "네, 너무 늦었어요. 더 일찍 철회할 걸 그랬어요."}, {"speaker": "supporter", "text": "제가 생각할 수 있는 또 다른 방법은 지도교수님께 연락해서 상황을 설명하고 수업에서 모두가 힘들어하고 있다고 말씀드리는 거예요. 그분이 해결책을 알고 계실 수도 있어요. \n"}, {"speaker": "seeker", "text": "좋은 생각일 수 있겠네요. 고려해 볼게요.\n"}, {"speaker": "supporter", "text": "분명히 도움이 될 거라고 생각해요!\n"}, {"speaker": "seeker", "text": "도와주셔서 감사합니다.\n"}, {"speaker": "supporter", "text": "천만에요! 오늘 밤 저와 이야기해 주셔서 기뻐요!\n"}, {"speaker": "seeker", "text": "저도 이야기 나눌 수 있어서 좋았어요. 안녕히 주무세요(혹은 좋은 하루 보내세요)."}, {"speaker": "supporter", "text": "감사합니다! 당신도요!\n"}]}
{"dialogue_id": "D9c07020f8f41", "topic": "Appearance Anxiety", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 좋은 하루입니다. "}, {"speaker": "seeker", "text": "안녕하세요\n"}, {"speaker": "supporter", "text": "오늘 이야기하고 싶은 것이 있으신가요? "}, {"speaker": "seeker", "text": "네, 요즘 제 체중과 남자친구 문제 때문에 우울감을 많이 느끼고 있어요\n\n"}, {"speaker": "supporter", "text": "제가 이해한 바로는 체중 문제로 어려움을 겪고 계시고, 그것이 연애에도 영향을 주고 있다는 말씀이시죠? "}, {"speaker": "seeker", "text": "네\n"}, {"speaker": "supporter", "text": "저도 체중 문제로 힘들었던 적이 있어요. 감당하기 정말 힘든 문제일 수 있죠. "}, {"speaker": "seeker", "text": "이해해 주셔서 감사해요\n"}, {"speaker": "supporter", "text": "혹시 지금 체중 관리를 위해 하고 계신 활동이나 식단이 있으신가요? "}, {"speaker": "seeker", "text": "다이어트 중이긴 한데 주로 그냥 음식을 피하고 하루에 한 끼만 먹어요. 우울증 약을 먹고 있는데 그것도 식욕을 줄여주고, 식욕을 억제하려고 커피도 많이 마셔요. \n"}, {"speaker": "seeker", "text": "보통 저녁만 먹고 작은 간식 정도만 먹어요\n"}, {"speaker": "supporter", "text": "연구에 따르면 규칙적인 식사 시간에 먹으면 몸이 체중을 더 잘 조절할 수 있다고 해요. 핵심은 하루에 사용하는 에너지보다 적게 섭취하는 거예요. 그렇게 하려면 권장 일일 섭취량을 먹고 운동을 해서 남는 에너지를 소모하는 것이 더 좋아요. "}, {"speaker": "seeker", "text": "알아요, 그런데 의욕이 너무 없어요. 가끔은 일단 살을 다 빼고 나서 유지하기 위한 좋은 습관을 시작할 수 있으면 좋겠다는 생각이 들어요. \n"}, {"speaker": "supporter", "text": "네, 어려운 도전이죠. \n"}, {"speaker": "supporter", "text": "의욕을 북돋워 줄 수 있는 지역 지원 모임을 알아보신 적 있으신가요? "}, {"speaker": "seeker", "text": "딱히 없어요. 레딧에서 비건이나 건강 관련 그룹은 많이 팔로우하고 있어요\n"}, {"speaker": "seeker", "text": "하루에 1200칼로리 정도 먹는데, 최소한의 양이라는 건 알지만 변화는 느꼈어요. 운동을 더 시작해야 해요. \n"}, {"speaker": "supporter", "text": "좋네요. 지역 모임에 가입하거나 온라인 모임에 등록해 보시길 권해요. 한 주 식단표를 제공하고 동기부여를 해줄 수 있는 지원 채팅 그룹이 있는 곳이면 좋겠어요. "}, {"speaker": "seeker", "text": "네, 좋은 생각 같아요. 감사합니다\n"}, {"speaker": "supporter", "text": "운동은 체중 감량의 핵심이에요. 남자친구와 함께 산책을 해보는 건 어떨까요? 그러면 그와 함께하는 시간도 생기고요. "}, {"speaker": "seeker", "text": "정말 좋은 생각이에요. 저희는 강아지를 키우는데, 남자친구도 체중이 느는 걸로 고민하고 있거든요 \n"}, {"speaker": "seeker", "text": "꼭 시작해야겠다는 생각이 들어요\n"}, {"speaker": "supporter", "text": "견종에 따라 다르지만 강아지는 하루에 여러 번 산책이 필요할 수 있어요. 그러니 산책을 시작하기에 아주 좋은 때이고, 나중에는 달리기로 늘려갈 수 있어요. "}, {"speaker": "seeker", "text": "맞아요, 저희 강아지는 퍼그인데 달리는 걸 아주 좋아해요. 저도 달리기가 그리워요, 예전에는 꽤 자주 달렸거든요\n"}, {"speaker": "seeker", "text": "다만 1년 사이에 양쪽 발 중족골이 다 부러져서 힘들어요. 회복이 정말 힘들었어요\n"}, {"speaker": "supporter", "text": "앞으로 몇 주 동안 실천해 볼 만한 좋은 아이디어들을 함께 찾은 것 같아요. \n더 이야기하고 싶은 다른 것이 있으신가요?"}, {"speaker": "seeker", "text": "아니요, 이 정도면 충분한 것 같아요. 좋은 깨달음을 얻은 것 같아요. 제 방식이 건강하지 않다는 걸 알아요\n정말 감사합니다\n\n"}, {"speaker": "supporter", "text": "안타깝네요. 부상에 대해 적절한 치료는 받으셨나요? \n"}, {"speaker": "seeker", "text": "네, 받았어요 \n"}, {"speaker": "seeker", "text": "총 3개월 동안 걸을 수 없었고, 그 후에 6개월 더 보조기 부츠를 신어야 했어요\n"}, {"speaker": "supporter", "text": "다행이네요. 좋은 오후 보내시고 모든 목표가 잘 이루어지길 바랄게요. "}, {"speaker": "seeker", "text": "감사합니다!!\n"}, {"speaker": "supporter", "text": "안녕히 가세요. "}]}
{"dialogue_id": "D9fbb845c5473", "topic": "Sleep Problems", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요! 잘 지내고 계시길 바랍니다! 무엇을 도와드릴까요?\n"}, {"speaker": "seeker", "text": "낮에 깊이 잠들 수 있도록 도움이 필요해요."}, {"speaker": "supporter", "text": "잠을 자는 데 어려움을 겪고 계신 것 같네요. 제가 틀렸다면 바로잡아 주세요.\n"}, {"speaker": "seeker", "text": "네. 약은 먹고 싶지 않아요.\n"}, {"speaker": "supporter", "text": "밤늦게까지 일하시나요? 그래서 낮에 자고 싶으신 건가요?\n"}, {"speaker": "seeker", "text": "밤늦게까지는 아니에요. 하지만 저녁부터 시작해서 아침에 끝날 때까지 밤새도록 일해요. 그 사이에 원하는 만큼 잘 수는 있지만, 밤새 계속 자는 건 아니에요.\n"}, {"speaker": "supporter", "text": "제대로 잠을 자지 못할 때 어떤 기분인지 충분히 이해해요. 우리 몸은 제대로 기능하려면 충분한 휴식이 필요하니까요."}, {"speaker": "seeker", "text": "약이 아니라, 숙면에 도움이 되는 운동을 혹시 알고 계신가요?\n"}, {"speaker": "supporter", "text": "제가 이해하기로는 길고 깊은 잠을 주무시지 못하는 것 같네요.\n"}, {"speaker": "supporter", "text": "일정을 좀 알려주시겠어요? 업무 강도가 어느 정도인지 알고, 잠을 못 이루는 이유를 분석해 보고 싶어서요."}, {"speaker": "seeker", "text": "네, 맞아요. 잘 자려면 뭔가를 해야 해요.\n"}, {"speaker": "seeker", "text": "제 일정은 저녁에 시작해서 밤새도록 이어져요. 하지만 원하는 만큼 잘 수는 있어요. 다만 밤새도록 자는 건 아니에요.\n"}, {"speaker": "supporter", "text": "저는 불안하고 잠을 잘 자고 싶을 때 자기 전에 따뜻한 물로 샤워를 하는데, 도움이 되더라고요. 낮에는 침실을 어둡게 해서 더 오래 잘 수 있도록 해 보세요."}, {"speaker": "supporter", "text": "충분한 수면은 건강에 매우 중요해요."}, {"speaker": "seeker", "text": "따뜻한 샤워가 잠자는 데 도움이 되는군요. 저도 그렇게 해 볼게요. 저는 목욕을 하면 상쾌해져서 잠이 줄어들 거라고 생각했거든요. 조언 감사합니다. 그리고 방을 완전히 어둡게 만들려고 준비하고 있어요. 작은 불빛도 전혀 없게요.\n"}, {"speaker": "seeker", "text": "조언 다시 한번 감사합니다.\n"}, {"speaker": "supporter", "text": "어떤 분들은 잠들기 위해 잔잔하고 부드러운 음악을 틀어놓기도 해요. 그렇게 해 보신 적 있으세요?"}, {"speaker": "seeker", "text": "네. 저는 노래를 좋아해요. 그것도 숙면에 도움이 될지도 모르겠네요. 한번 해 볼게요. 도움이 될 것 같아요.\n"}, {"speaker": "supporter", "text": "도움이 되길 바랄게요. 다른 도움이 필요하신 건 없나요?\n"}, {"speaker": "seeker", "text": "감사합니다. 몇 가지 아이디어를 얻어서 만족스러워요. 이 방법들이 효과가 있을 것 같아요. 다시 한번 감사드려요. 이만 가 볼까요?\n"}, {"speaker": "supporter", "text": "그럼요! 앞으로 푹 주무세요!\n"}, {"speaker": "seeker", "text": "안녕히 계세요. ! ! ! \n"}, {"speaker": "supporter", "text": "안녕히 가세요! 이제 테스트를 제출하셔도 됩니다."}, {"speaker": "seeker", "text": "해 보고 알아볼게요. 안녕히 계세요 . . .\n"}]}
{"dialogue_id": "Da2e4ec40c0ef", "topic": "ongoing depression", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요, 잘 지내세요?\n"}, {"speaker": "supporter", "text": "안녕하세요! 전 잘 지내요. 요즘 어떠세요?"}, {"speaker": "seeker", "text": "그다지 좋진 않아요. 스트레스를 너무 심하게 받고 있어요. 그래도 요즘은 거의 모든 사람이 그런 것 같아요."}, {"speaker": "supporter", "text": "정말 스트레스 받는 시기죠. 가장 힘든 게 뭐예요?"}, {"speaker": "seeker", "text": "음... 많아요. 당연히 코로나 때문에 벌어지는 모든 일들이요. 아이들이 여러 곳에 흩어져 있고, 몇 명은 다른 주에 살아요. 그냥 걱정돼요. 최근에 양성 판정을 받은 사람과 접촉했어요. 그래서 우리 모두 검사를 받았어요. 아이 넷 중 셋도 포함해서요. 집에 남아 있는 아이는 한 명뿐이에요."}, {"speaker": "supporter", "text": "이해해요. 저희는 대학생 아이 둘이 다 집에 와 있는데, 남편은 다른 주에서 일해서 둘째 아들의 코로나 검사 결과가 음성으로 나오면 목요일에 집으로 올 예정이에요."}, {"speaker": "seeker", "text": "어머, 정말요. 안타깝네요. 모든 게 다들 엉망인 것 같아요.\n"}, {"speaker": "seeker", "text": "당신은 이 모든 걸 어떻게 견디고 계세요?"}, {"speaker": "supporter", "text": "아이들이랑은 자주 연락하세요?"}, {"speaker": "seeker", "text": "대체로요. 문자랑 전화로요. 한 명은 캘리포니아에 있는데 12월에 집에 올 예정이었어요. 그런데 이제는 좋은 생각인지 모르겠어요. "}, {"speaker": "supporter", "text": "전 그냥 제가 통제할 수 있는 것에 집중하려고 해요. 혹시 격리해야 하는 상황이 와도 준비되어 있도록 챙기고 있어요. "}, {"speaker": "seeker", "text": "전 이미 우울증이 있는데 이 상황 때문에 더 심해졌어요. 그게 우리가 할 수 있는 전부겠죠. 그리고 기도하는 것도요. 기도를 많이 해요."}, {"speaker": "supporter", "text": "전화, 문자, 줌으로 계속 연락하는 게 도움이 된다는 걸 알게 됐어요."}, {"speaker": "seeker", "text": "여기 사람들은 벌써 또 화장지를 사재기했어요. 말도 안 돼요. 좋은 생각이에요."}, {"speaker": "supporter", "text": "알아요. 저는 비타민 D를 두 배로 챙겨 먹고 \"해피 라이트\"도 하나 써요. 그래서 우리 식구들이 계절성 우울증을 덜 겪도록요."}, {"speaker": "seeker", "text": "비타민 D가 그런 데 도움이 되나요?"}, {"speaker": "supporter", "text": "우울증에 도움이 된다고 읽은 것 같고, 비타민 D 수치가 충분하면 코로나 생존율도 더 높다고 읽었어요."}, {"speaker": "seeker", "text": "몰랐어요. 기억해 둬야겠네요. 고마워요."}, {"speaker": "supporter", "text": "스페인 독감 팬데믹 직후에 \"광란의 20년대\"가 왔다는 걸 떠올리는 것도 도움이 되더라고요."}, {"speaker": "seeker", "text": "아멘! ㅋㅋ 당신과 가족 모두 잘 풀리길 바라요. 제가 기도할게요. "}, {"speaker": "seeker", "text": "이야기 나누어서 좋았어요."}, {"speaker": "supporter", "text": "고마워요! 모두 안전하시길 바라고, 코로나 검사 결과도 잘 나오길 바랄게요!"}, {"speaker": "seeker", "text": "고마워요. 안녕히 계세요."}, {"speaker": "supporter", "text": "안녕히 가세요."}]}
{"dialogue_id": "Da489ae83d3ff", "topic": "job crisis", "turns_ko": [{"speaker": "seeker", "text": "동료와 제가 그분의 역할을 이어받기 시작하는데, 제가 필요한 정보를 다 받지 못하고 있는 건 아닌지 걱정이 돼요."}, {"speaker": "supporter", "text": "안타깝네요. 일을 제대로 하기 위한 교육을 충분히 받지 못하고 있다고 느끼면 저도 얼마나 불안할지 알 것 같아요.\n"}, {"speaker": "supporter", "text": "동료분이나 매니저에게 이런 걱정에 대해 이야기해 보셨어요?"}, {"speaker": "seeker", "text": "아직요. 오늘 전까지는 저희와 이야기를 나눈 적이 없었어요. 시간이 많지 않은 것 같아서 걱정되는데, 그렇다고 너무 불안해하는 사람처럼 보이고 싶지는 않아요."}, {"speaker": "supporter", "text": "그 마음 충분히 이해해요. 경영진에게 먼저 다가가서 걱정되는 부분을 긍정적인 방식으로 알리면, 일을 진지하게 생각하고 잘해내고 싶어 한다는 점을 보여줄 수 있을 것 같아요."}, {"speaker": "seeker", "text": "고마워요. 의존적으로 보이거나, 제가 그분들에게 이래라저래라 하는 것처럼 보일까 봐 걱정되지 않나요?"}, {"speaker": "supporter", "text": "새로운 일이나 역할은 언제나 불안하게 마련이에요. 걱정한다는 것 자체가 당신이 얼마나 훌륭한 직원인지 보여줘요. 그분들은 당신 같은 사람이 있어서 정말 운이 좋은 거예요!"}, {"speaker": "seeker", "text": "고마워요, 큰 힘이 되네요. 걱정되는 점을 이메일로 보내야 할까요, 아니면 직접 만나서 이야기해야 할까요?\n"}, {"speaker": "supporter", "text": "솔직히 저는 관리자 경험이 없는 제 개인적인 경험에서 말씀드리는 거지만, 결국 접근 방식이 중요하다고 생각해요. 부정적이지 않고, 불평하거나 그분들에게 일하는 방법을 가르치려는 것처럼 들리지만 않는다면 괜찮을 거예요!"}, {"speaker": "seeker", "text": "고마워요. 내일 이야기해 볼게요. 아니면 오늘 그분들이 전화를 주시면 그때 이야기하고요."}, {"speaker": "supporter", "text": "저라면 이메일로 시작하겠어요. 어디까지나 제 의견이지만, 사람들 교육을 시키느라 많이 바쁘실 텐데 이메일이 언제나 좋은 시작점이거든요. "}, {"speaker": "seeker", "text": "고마워요. 수동공격적으로 보이고 싶지 않고, 제가 어떻게 비칠지도 신경 쓰이거든요. 그래서 좋은 생각 같아요."}, {"speaker": "supporter", "text": "스스로에게도 자신감을 가지세요! 아마 다른 사람들도 힘들어하고 있을 거예요. "}, {"speaker": "seeker", "text": "고마워요. 같은 지역의 다른 사람들에게도 어떻게 지내는지 물어봤는데, 대부분은 괜찮다고 하더라고요."}, {"speaker": "supporter", "text": "반복하는 것 같아 조심스럽지만, 결국 어조가 가장 중요해요! 저는 최근에 그룹 교육을 받았어요. 다들 가상으로 근무하다 보니 온라인으로 진행됐는데, '불평꾼과 아는 체하는 사람'이 몇 명 있었고 처음부터 티가 났어요. 당신은 전혀 그런 사람 같지 않아요!"}, {"speaker": "seeker", "text": "고마워요. 저는 더 큰 팀의 일원이 되려고 노력하고 있고, 그분들도 그렇게 봐주시길 바라요. 그저 조직에 가장 도움이 되는 일을 하고 싶을 뿐이에요."}, {"speaker": "supporter", "text": "행운을 빌어요! 저는 전문가는 아니지만, 솔직히 자기 일을 잘하고 싶어 하는 건 긍정적인 특성이고 리더의 징표예요. 자신에게 집중하세요! 어떤 좋은 매니저라도 함께하고 싶어 할 만한 분처럼 느껴져요."}, {"speaker": "seeker", "text": "고마워요. 그분들도 그렇게 봐주셨으면 좋겠어요! 조언 정말 감사했어요."}, {"speaker": "supporter", "text": "남은 교육도 잘 되시기를 바라요! 분명 잘하실 거예요!"}, {"speaker": "seeker", "text": "고마워요. 제가 더 알아야 할 게 있을까요?"}, {"speaker": "supporter", "text": "필요한 건 이미 다 하고 계신 것 같아요. 다른 궁금한 점이 있거나 더 이야기하고 싶은 게 있으신가요?"}, {"speaker": "seeker", "text": "아니요, 도와줘서 고마워요!"}, {"speaker": "supporter", "text": "계속 열심히 하세요! 행운을 빌어요, 그리고 짧은 이메일로 시작해 보세요. 어디까지나 제 조언이니, 마음이 가는 대로 하세요. 좋은 밤 보내세요!"}, {"speaker": "seeker", "text": "당신도요. 지금 바로 이메일을 쓰기 시작할게요!"}]}
{"dialogue_id": "Db7d05b63af07", "topic": "Issues with Children", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요, 아이들이 제 말을 듣지 않아서 우울해요."}, {"speaker": "supporter", "text": "그냥 침착하게 계세요."}, {"speaker": "seeker", "text": "네, 그런데 아이들이 제 말을 안 들어요."}, {"speaker": "supporter", "text": "공손하게 하라고 말해 보세요.\n\n"}, {"speaker": "seeker", "text": "네, 그런데 아이들이 공부를 안 해서 화가 나요."}, {"speaker": "supporter", "text": "아이들이 무엇을 공부하고 싶은지 알려 주세요."}, {"speaker": "seeker", "text": "네, 그런데 아이들은 항상 휴대폰만 보고 있어요."}, {"speaker": "supporter", "text": "그냥 아이들한테서 휴대폰을 빌려 가세요."}, {"speaker": "seeker", "text": "게임을 하게 해 주면 공부하겠다고 말해요."}, {"speaker": "supporter", "text": "먼저 공부를 해서 좋은 점수를 받아야만 휴대폰을 돌려주겠다고 단호하게 말하세요."}, {"speaker": "seeker", "text": "네, 그렇게 해 볼게요. 도와주셔서 감사합니다."}, {"speaker": "supporter", "text": "네, 물론이죠. 저도 감사합니다."}, {"speaker": "seeker", "text": "아이들이 저한테 공부는 지루하고 게임은 재미있다고 해요."}, {"speaker": "supporter", "text": "그럼 공부하지 않으면 그 휴대폰을 부숴 버리겠다고 말하세요."}, {"speaker": "seeker", "text": "네, 그런데 그것들은 아주 비싸요."}, {"speaker": "supporter", "text": "아이의 앞날에 비하면 그게 비싼 건가요?"}, {"speaker": "seeker", "text": "네, 맞아요. 아이들의 공부가 이것보다 더 중요해요."}, {"speaker": "supporter", "text": "네, 그럼 그렇게 하세요. 그러면 아이들이 자연스럽게 공부를 시작할 거예요."}, {"speaker": "seeker", "text": "도와주셔서 감사합니다."}, {"speaker": "supporter", "text": "물론이죠, 저는 언제든 도와드릴 준비가 되어 있어요."}, {"speaker": "seeker", "text": "감사합니다, 안녕히 계세요."}, {"speaker": "supporter", "text": "안녕히 가세요."}]}
{"dialogue_id": "Dba6212ac17fd", "topic": "ongoing depression", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요. 오늘 밤 기분이 어떠세요?"}, {"speaker": "seeker", "text": "안녕하세요, 저는 괜찮아요."}, {"speaker": "supporter", "text": "다행이네요. 제가 어떤 식으로든 힘이 되어 드릴 수 있을까요?"}, {"speaker": "seeker", "text": "코로나 시기에 이직하는 게 두려운데, 지금 직장은 마음에 들지 않아요."}, {"speaker": "supporter", "text": "그러니까 지금 직장이 불만족스럽고 다른 일을 하고 싶으신 거군요? 구체적으로 어떤 점이 두려우세요?\n"}, {"speaker": "supporter", "text": "저는 장단점 목록을 적어 보면 도움이 되더라고요. 한쪽에는 장점을 적고, 다른 쪽에는 단점을 적어요. 그런 다음 저울질해 보는 거죠. 단점이 더 많더라도 장점이 훨씬 더 클 때가 있거든요."}, {"speaker": "seeker", "text": "저는 큰 통신 회사에서 헬프데스크 직원으로 일하고 있어요. 여기 근무시간과 급여가 마음에 들지 않는데, 이런 시기에 다른 곳에 취직할 수 있을지 두려워요."}, {"speaker": "supporter", "text": "요즘 같은 때에 구직이 스트레스도 많고 힘들다는 건 이해해요. 하지만 한 가지 확실한 건, 시도해 보지 않으면 결과를 알 수 없다는 거예요.\n"}, {"speaker": "seeker", "text": "장단점 방법은 이미 해 봤어요. 장점은 더 나은 급여와 근무시간이고, 단점은 더 까다로운 면접과 더 많은 면접 단계예요."}, {"speaker": "seeker", "text": "네, 시도해 봐야 할 것 같아요. 그런데 이력서를 시장에 내놓을 자신감이 부족해요."}, {"speaker": "supporter", "text": "저는 \"두려워도 해 보기!\" 방법을 좋아해요. 긴장되더라도 시도할 수는 있잖아요. 이력서를 내놓는 데 자신감이 꼭 필요한 건 아니에요. 그냥 두려워도 해 보면 돼요. 그렇게 해 보면 생각보다 쉬웠다는 걸 깨닫게 되더라고요."}, {"speaker": "seeker", "text": "\"두려워도 해 보기\"요? 두렵더라도 한다는 뜻인가요? 제겐 좀 너무 낙관적으로 들려요."}, {"speaker": "supporter", "text": "저도 예전에는 자신감이 없어서 아무것도 못 할 정도였어요. 하지만 사실 자신감은 직업에서 나오는 게 아니라, 사랑받을 만한 사람이라는 데서 나와요. 내가 되고 싶은 사람이 되고 있다는 확신에서요."}, {"speaker": "supporter", "text": "낙관적으로 들리겠지만 사실이에요. 저도 무대에 나설 때면 항상 긴장해요. 구직할 때 긴장하는 건 당연한 일이에요. 엄청난 자신감을 느껴야 한다고 기대하는 건 비현실적이에요. 대부분의 사람들은 긴장하지만 그래도 해내요."}, {"speaker": "seeker", "text": "네, 일리가 있는 것 같아요. 한번 해 봐야겠어요."}, {"speaker": "supporter", "text": "저도 구직할 때마다 어색하고 긴장됐어요. 30년 동안 침착하고 여유롭게 면접을 본 건 딱 한 번쯤일 거예요! 하하."}, {"speaker": "seeker", "text": "저는 팀워크도 좋고 대인관계나 의사소통에도 문제가 없어요. 다만 재정적인 목표를 이루려면 더 높은 급여가 필요해요.\n"}, {"speaker": "supporter", "text": "잃을 게 정말 없어요. 좋은 일만 생길 수 있다고 이미 따져 보셨잖아요. 그런데 특정한 기분이 들어야 한다고 생각하시는 거예요. 자신감을 느낄 필요는 없고, 그저 해야 할 일을 하면 돼요. 예를 들어, 강아지 산책시키기, 기저귀 갈기, 누군가를 돕기 같은 건 하고 싶은 기분이 들지 않아도 그냥 하잖아요."}, {"speaker": "seeker", "text": "좋네요! 동기부여를 받아서 지원을 시작해 볼게요. 이 우울한 분위기 속에서 말씀해 주신 게 딱 제게 필요한 말이었어요."}, {"speaker": "supporter", "text": "대인관계 기술은 배울 수 있어요. 저는 어렸을 때 정말 수줍음이 많았는데 더 친근해지는 법을 배웠어요. 정말 아주 수줍음이 많았거든요."}, {"speaker": "seeker", "text": "네, 핵심은 지금 직장을 유지하면서 다른 곳을 알아보는 것 같아요.\n"}, {"speaker": "seeker", "text": "지난번에는 직장을 먼저 그만두고 구직을 하는 큰 실수를 했거든요! 제가 아직 경험이 적었고 자만했어요.\n"}, {"speaker": "supporter", "text": "저는 지금은 아주 외향적이에요. 그렇게 되기까지 많은 기술을 배워야 했고, 지금의 제 모습이 더 마음에 들어요. 하하. 물론 저는 59살이지만요. 잃을 건 없으니 배우는 기회로 생각해 보세요."}, {"speaker": "supporter", "text": "인생은 여정이에요. 우리 모두 과거에 실수를 해요. 장단점을 따져 봤다는 것만으로도 정말 똑똑하신 거예요. 그저 응원이 조금 필요하셨던 거죠."}, {"speaker": "seeker", "text": "감사합니다, 선생님. 꼭 해 볼게요! 정말 순수한 지혜의 말씀을 나눠 주셨어요."}, {"speaker": "supporter", "text": "저는 여자예요! 저는 하나님께 기도하고 성경을 읽으면서 지혜를 얻어요. 게다가 세상의 쓴맛도 많이 겪었고요! ㅋㅋ\n"}, {"speaker": "supporter", "text": "저는 여자예요! 저는 하나님께 기도하고 성경을 읽으면서 지혜를 얻어요. 게다가 세상의 쓴맛도 많이 겪었고요! ㅋㅋ\n"}, {"speaker": "seeker", "text": "아, 죄송합니다, 부인!!\n"}, {"speaker": "supporter", "text": "새 직장 소식을 기다릴게요! 함께 축하해 드릴게요. 심호흡 크게 하시고 힘차게 나아가세요!!"}, {"speaker": "seeker", "text": "꼭 그럴게요! 멘토가 되어 주셔서 정말 감사합니다.\n"}, {"speaker": "seeker", "text": "한 주 잘 보내세요 :)\n"}, {"speaker": "supporter", "text": "별말씀을요! 당신의 이야기를 나눠 주셔서 감사해요!"}]}
{"dialogue_id": "Dbc9171107ee2", "topic": "problems with friends", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요\n"}, {"speaker": "supporter", "text": "안녕하세요, 오늘 기분은 어떠세요?"}, {"speaker": "seeker", "text": "조금 스트레스를 받긴 하지만 그 외에는 괜찮아요. 당신은 어떠세요?\n"}, {"speaker": "supporter", "text": "저는 아주 좋아요. 여기는 눈이 와서 크리스마스 같아 보여요. 왜 그렇게 스트레스를 받고 계세요?"}, {"speaker": "seeker", "text": "한 친구에게 연애 감정이 생기고 있는데, 그녀는 저와 같은 마음이 아니에요."}, {"speaker": "supporter", "text": "나와 같은 마음이 아닌 사람에게 감정을 갖는 건 정말 힘든 일이에요. 저도 그런 적이 있어요."}, {"speaker": "supporter", "text": "그 친구와 거리를 두어 보려고 해 보셨나요?"}, {"speaker": "seeker", "text": "네, 어떤 분께 그런 조언을 듣고 시도해 봤는데 도움이 되지 않았어요. 우리는 오랫동안 친구였기 때문에 이런 연애 감정을 억누르기가 힘들 것 같아요."}, {"speaker": "supporter", "text": "그 친구와 이런 감정에 대해 이야기해 보는 건 생각해 보셨나요?"}, {"speaker": "seeker", "text": "생각해 봤지만, 그녀가 별로 좋게 받아들이지 않을 것 같고 우리 관계가 틀어질 수도 있을 것 같아요.\n"}, {"speaker": "seeker", "text": "게다가 그녀는 이미 알고 있을 거라고 거의 확신해요. 눈치가 꽤 빠르거든요."}, {"speaker": "supporter", "text": "그렇다면 아주 편안한 분위기의 공개된 장소에서 그녀와 이 감정에 대해 이야기해 보는 게 좋을 것 같아요. 그녀를 정말 좋아한다는 것, 그리고 진지하게 만나고 싶은 사람에게서 찾는 자질들을 그녀가 많이 가지고 있다는 걸 알게 되었다고 말해 주세요. 하지만 무엇보다 그녀와의 우정을 소중히 여기고, 어떤 것도 그 우정을 방해하길 원하지 않는다고요. 이렇게 하면 당신의 감정을 털어놓은 것이고, 그녀도 당신의 마음을 알게 되며, 나중에 그녀가 우정을 다음 단계로 발전시키기로 마음먹더라도 어색해하지 않을 거예요."}, {"speaker": "seeker", "text": "좋은 계획 같아요. 저는 속에 담아 두는 것보다 터놓고 이야기하는 걸 좋아하거든요. 다른 생각으로는, 그녀가 아닌 다른 연애 상대를 찾아보면 감정이 다른 곳으로 향해서 우리 관계가 손상되지 않을 수도 있을 것 같았어요.\n"}, {"speaker": "supporter", "text": "정말 좋은 생각이에요."}, {"speaker": "supporter", "text": "다른 사람들과 데이트는 많이 하셨나요?"}, {"speaker": "seeker", "text": "아니요, 코로나 바이러스 때문에 어려웠어요. 수입도 크게 줄었고, 실제로 함께 무언가를 하러 나가고 싶어 하는 사람을 찾기도 힘들어요."}, {"speaker": "supporter", "text": "맞아요, 코로나 바이러스 때문에 온갖 일상 활동에 제약이 많아졌죠. 비슷한 관심사를 가진 모임에 가입해 보는 건 어떨까요? 페이스북 페이지가 있는 지역 모임을 찾아서, 온라인이나 공개 페이지에서 대화를 나누며 친구를 사귀는 것부터 시작해 볼 수 있어요. 오래가는 좋은 관계 중 일부는 비슷한 관심사를 가진 친구로 시작해서 꽃을 피우거든요."}, {"speaker": "seeker", "text": "한번 해 볼게요. 어차피 새로운 취미도 필요했거든요.\n"}, {"speaker": "supporter", "text": "좋은 계획 같네요. 지금은 기분이 어떠세요?"}, {"speaker": "seeker", "text": "이제 선택지가 생겨서 훨씬 나아졌어요."}, {"speaker": "supporter", "text": "다행이네요. 때로는 다른 사람과 이야기를 나누는 것만으로도 상황을 제대로 바라보고 새로운 아이디어를 떠올리는 데 큰 도움이 되죠. 기분이 나아졌다니 기쁘고, 남은 하루도 즐겁게 보내시길 바라요."}, {"speaker": "seeker", "text": "네, 감사합니다. 당신도 좋은 하루 보내세요."}, {"speaker": "supporter", "text": "안녕히 가세요"}]}
{"dialogue_id": "Dbfc669251812", "topic": "job crisis", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요! 제가 도와드릴 일이 있을까요?"}, {"speaker": "supporter", "text": "지금 기분이 어떠신지 말씀해 주시겠어요?"}, {"speaker": "seeker", "text": "네"}, {"speaker": "seeker", "text": "제가 직장에서 어려움을 겪고 있어요"}, {"speaker": "supporter", "text": "지금은 아직 재직 중이신가요?"}, {"speaker": "seeker", "text": "네"}, {"speaker": "supporter", "text": "직장에서 어떤 어려움을 겪고 계신가요?"}, {"speaker": "seeker", "text": "회사가 직원의 50퍼센트를 해고하기로 했다는 발표가 있었어요"}, {"speaker": "supporter", "text": "아, 얼마나 걱정되실지 이해해요! 본인도 해고될 것 같으신가요?"}, {"speaker": "seeker", "text": "네  "}, {"speaker": "supporter", "text": "정말 안타깝네요. 어떤 일을 하고 계신지 여쭤봐도 될까요?"}, {"speaker": "seeker", "text": "저는 민간 제조업체에서 감독관으로 일하고 있어요"}, {"speaker": "seeker", "text": "지금은 재택근무 중이에요"}, {"speaker": "seeker", "text": "이 문제 때문에 너무 우울해요"}, {"speaker": "supporter", "text": "저도 비슷한 상황을 겪어 본 적이 있어서 그게 얼마나 무서운지 이해해요. 다른 직장을 알아보고 계신가요, 아니면 해고되는지 지켜보고 계신가요?"}, {"speaker": "seeker", "text": "네, 다른 직장을 알아보고 있지만 이 코로나19 팬데믹 상황에서는 구하기가 쉽지 않아요"}, {"speaker": "supporter", "text": "맞아요! 팬데믹 때문에 세상이 뒤집힌 것 같아요. "}, {"speaker": "seeker", "text": "네, 그게 제 우울증의 주된 원인이에요"}, {"speaker": "supporter", "text": "다시 학교로 돌아가는 건 생각해 보셨나요, 아니면 학업은 이미 마치셨나요?"}, {"speaker": "seeker", "text": "학사 학위는 마쳤어요"}, {"speaker": "supporter", "text": "우울증으로 힘들어하신다니 정말 마음이 아프네요. "}, {"speaker": "seeker", "text": "네, 이 우울증에서 어떻게 벗어나 평범하게 돌아갈 수 있을지 모르겠어요"}, {"speaker": "supporter", "text": "감독관으로 일하셨고 학위도 이미 있으시니, 많은 사람들보다 앞서 계신 거예요. 의사나 상담사와 이야기를 나눠 보신 적이 있나요?"}, {"speaker": "seeker", "text": "네 , "}, {"speaker": "supporter", "text": "그리고 \"많은 사람들보다 앞서 계신다\"는 말이 주제넘게 들렸을 수도 있겠지만, 그래도 분명 장점으로 보여요. "}, {"speaker": "supporter", "text": "누군가와 이야기를 나눌 수 있었다니 다행이에요. "}, {"speaker": "seeker", "text": "감사합니다"}, {"speaker": "seeker", "text": "당신과 이야기하는 동안 마음이 한결 편안해지고 있어요"}, {"speaker": "supporter", "text": "팬데믹이 진정될 때까지 세상이 일종의 \"보류\" 상태에 있는 것 같다는 생각이 들어요. "}, {"speaker": "supporter", "text": "이야기를 나누는 것만으로도 기분이 조금 나아지셨다니 기뻐요! "}, {"speaker": "seeker", "text": "네, 이 팬데믹 상황이 더 힘든 상황들을 만들어요"}, {"speaker": "seeker", "text": "팬데믹 상황이 하루빨리 끝나기를 기도해요"}, {"speaker": "supporter", "text": "그렇게 되기를 바랄게요! "}, {"speaker": "seeker", "text": "아멘"}, {"speaker": "seeker", "text": "고마워요"}, {"speaker": "supporter", "text": "정말 좋아하게 될 새롭고 더 좋은 직장을 찾으시길 바랄게요!  건강하시고...긍정적인 마음 잃지 마세요!"}]}
{"dialogue_id": "Dc32f418ee140", "topic": "ongoing depression", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 저는 당신의 이야기를 들어드리기 위해 여기 있어요. 무엇을 도와드릴까요?"}, {"speaker": "seeker", "text": "안녕하세요"}, {"speaker": "supporter", "text": "오늘 기분은 어떠세요?"}, {"speaker": "seeker", "text": "안 좋아요"}, {"speaker": "supporter", "text": "기분이 좋지 않으시다니 마음이 아프네요. 이런 기분이 어떻게 시작되었는지 말씀해 주실 수 있나요?"}, {"speaker": "seeker", "text": "저는 제 인생에서 아무것도 제대로 해내지 못해요"}, {"speaker": "seeker", "text": "아무도 저를 알아주지 않아요"}, {"speaker": "seeker", "text": "아무도 저를 사랑하지 않아요"}, {"speaker": "seeker", "text": "저는 우울증이에요"}, {"speaker": "supporter", "text": "스스로에 대한 의심이 있고 원치 않는 존재라고 느끼셔서, 그 때문에 슬프신 것 같네요."}, {"speaker": "supporter", "text": "제 말이 맞나요?"}, {"speaker": "seeker", "text": "네, 저는 우울한 기분이에요"}, {"speaker": "seeker", "text": "저를 도와주실 수 있나요"}, {"speaker": "supporter", "text": "네."}, {"speaker": "seeker", "text": ".좋은 가족과 좋은 친구들도 있어요."}, {"speaker": "seeker", "text": "그런데도 뭔가 부족한 느낌이 들어요"}, {"speaker": "supporter", "text": "저도 지금 당신이 있는 그 자리에 있어 본 적이 있어서, 지금 당신이 마음이 아플 수 있다는 걸 알아요."}, {"speaker": "supporter", "text": "무엇이 부족하다고 느끼시나요?"}, {"speaker": "supporter", "text": "그게요*"}, {"speaker": "seeker", "text": "당신도 지금의 저와 같은 감정을 느끼신 적이 있거나 예전에 있으셨나요"}, {"speaker": "supporter", "text": "슬프고 사랑받지 못한다고 느낀다고 하셨지만 좋은 가족이 있으시잖아요. 혹시 가족 안에서 든든한 지지를 받지 못한다고 느끼시나요?"}, {"speaker": "seeker", "text": "제 문제는 좋은 직장이 있다는 거예요. 하지만 저는 제 열정을 따르고 싶어요. 직장도 필요하지만 동시에 열정도 따르고 싶어요. 그런데 부모님은 직장을 그만두지 말라고 하세요"}, {"speaker": "supporter", "text": "아니요, 이제는 아니에요. 저는 제 감정이 왜 그렇게 부정적이었는지 되돌아봐야 했고, 그것을 바로잡았어요."}, {"speaker": "seeker", "text": "네, 맞아요"}, {"speaker": "supporter", "text": "말씀을 들어보니 당신은 가족을 사랑하고, 가족도 당신을 사랑하며 분명 당신에게 최선만을 바라시는 것 같아요. 다만 가족에게 최선인 것이 당신에게는 최선이 아닌 것처럼 보이네요. 어떻게 생각하세요?"}, {"speaker": "supporter", "text": "여보세요?"}, {"speaker": "seeker", "text": "네, 맞아요"}, {"speaker": "seeker", "text": "간단한 조언 하나만 해주세요"}, {"speaker": "seeker", "text": "죄송해요, 답장이 늦었어요"}]}
{"dialogue_id": "Dc59e84038a89", "topic": "job crisis", "turns_ko": [{"speaker": "supporter", "text": "제가 어떻게 도와드릴 수 있을까요?"}, {"speaker": "seeker", "text": "안녕하세요! 저는 오랫동안 새로운 일자리를 찾고 있어요. 그런데 성과가 없네요\n"}, {"speaker": "supporter", "text": "마음이 아프네요."}, {"speaker": "supporter", "text": "우버와 우버이츠에는 채용 공고가 많이 있어요."}, {"speaker": "supporter", "text": "구직하시기 전에는 무슨 일을 하셨나요? 대학에 다니셨나요?"}, {"speaker": "seeker", "text": "저는 운전을 잘 못해요\n"}, {"speaker": "supporter", "text": "본인의 가장 뛰어난 기술은 무엇이라고 생각하세요?"}, {"speaker": "seeker", "text": "저는 IT 회사에서 프로그램 분석가로 일했어요"}, {"speaker": "supporter", "text": "같은 IT 분야에서 일을 찾을 수 있는 좋은 기술을 갖고 계시다니 다행이네요."}, {"speaker": "seeker", "text": "일자리를 구하는 게 정말 힘들어요\n"}, {"speaker": "supporter", "text": "어떤 점이 그렇게 힘드신가요? 구체적으로 어떤 어려움이 있나요? 이력서 문제인가요?"}, {"speaker": "supporter", "text": "긴장되거나 불안하신가요?"}, {"speaker": "seeker", "text": "이유는 불황 때문이거나 코로나 때문인 것 같아요."}, {"speaker": "supporter", "text": "저에게 다른 질문이나 걱정거리가 있으신가요?"}, {"speaker": "seeker", "text": "스트레스를 받고 있어요\n"}, {"speaker": "supporter", "text": "음, 일과 관련된 문제에는 어떻게 적응하세요? 강아지를 좋아하세요? 강아지 산책 도우미 일자리도 있어요."}, {"speaker": "supporter", "text": "저는 예전에 이웃과 친구들의 강아지를 산책시켜 주면서 돈을 꽤 벌었어요."}, {"speaker": "seeker", "text": "저는 반려동물이 없어서 그런 경험이 없어요"}, {"speaker": "supporter", "text": "저는 스트레스를 받으면 팔굽혀펴기, 턱걸이, 윗몸일으키기 같은 격한 운동을 하거나 빠르게 걸으려고 해요."}, {"speaker": "supporter", "text": "동네에 빠르게 걸을 수 있는 곳이 있나요?"}, {"speaker": "seeker", "text": "경제적으로는 걱정하지 않아요. 계속 시도해도 안 되니까 우울해져요. 저한테는 이런 일이 전에는 한 번도 없었어요"}, {"speaker": "supporter", "text": "일자리를 잃은 일이요? 전에는 한 번도 없으셨나요?"}, {"speaker": "seeker", "text": "근처에 레크리에이션 공원이랑 산책로가 있어요"}, {"speaker": "supporter", "text": "저라면 도움이 필요하고 직업을 바꾸고 싶은 사람들을 위한 지원 모임에 가입할 거예요."}, {"speaker": "supporter", "text": "온라인에도 실직을 겪는 분들을 돕는 지원 모임이 있어서, 관심사와 기술을 어디에 활용하면 더 보람 있는 삶을 살 수 있는지 조언해 줄 수 있어요."}, {"speaker": "seeker", "text": "저는 제 직업을 정말 좋아해요. 다만 조금 의욕이 떨어졌을 뿐이에요"}, {"speaker": "supporter", "text": "음, 저에게 다른 질문이나 걱정거리가 또 있으신가요?"}, {"speaker": "seeker", "text": "알려주셔서 감사합니다. 꼭 찾아볼게요"}, {"speaker": "seeker", "text": "이게 전부예요! 도와주셔서 정말 감사합니다"}, {"speaker": "supporter", "text": "삶에서 중요한 것들을 충분히 잘 표현하셨다고 생각해요. 자랑스럽습니다."}, {"speaker": "supporter", "text": "저도 힘들었던 적이 있지만, 지원 모임에 도움을 청했어요."}, {"speaker": "seeker", "text": "새해 복 많이 받으세요! 안녕히 계세요"}, {"speaker": "supporter", "text": "2020년 12월에 당신을 도울 수 있어서 기뻤어요."}]}
{"dialogue_id": "Dc67d398d9d9a", "topic": "problems with friends", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요, 해결사님! "}, {"speaker": "supporter", "text": "안녕하세요, 오늘 기분은 어떠세요?\n"}, {"speaker": "seeker", "text": "오늘은 그런 일들이 다 지나가서 모두 괜찮아요.\n"}, {"speaker": "seeker", "text": "옛 경험을 떠올리게 되면 다들 만족스럽지 않고 화가 나요.\n"}, {"speaker": "supporter", "text": "그러니까 과거에 있었던 일 때문에 화가 나시는 거군요"}, {"speaker": "supporter", "text": "안녕하세요, 아직 계신가요?"}, {"speaker": "seeker", "text": "네\n"}, {"speaker": "supporter", "text": "좋아요\n"}, {"speaker": "seeker", "text": "우리 모두 같은 느낌이에요.\n"}, {"speaker": "supporter", "text": "그럼 과거의 어떤 점이 마음에 걸리시나요?"}, {"speaker": "supporter", "text": "네, 저도 같은 느낌이에요"}, {"speaker": "seeker", "text": "우리 사이에 그런 차이가 있을 거라고는 생각하지 못했어요.\n"}, {"speaker": "supporter", "text": "네, 차이가 정말 많죠"}, {"speaker": "seeker", "text": "요즘은 온라인으로 채팅만 하고 밖에 나가려고 하지 않아요. 그게 우리를 설레게 하고 즐겁게 해줘요."}, {"speaker": "supporter", "text": "음, 재미있겠네요"}, {"speaker": "seeker", "text": "그런데 지루한 것 같기도 하고, 모두에게 맞는 계획을 세우는 것도 생각해야 해요. 친구들과 여행 가 본 경험이 있으세요? 그러면 거기서 아이디어를 좀 얻을 수 있을 것 같아서요.\n"}, {"speaker": "supporter", "text": "네, 그건 오래가면 지루해질 거예요. 한번 이것저것 섞어 보세요"}, {"speaker": "supporter", "text": "우리는 항상 한 번도 가 본 적 없는 곳에 가는 걸 좋아해요"}, {"speaker": "seeker", "text": "우리는 한 가지 관심사를 정해서 참여하고 싶은 사람만 참여하는 방식을 계획하고 있어요. 이게 효과가 있을 거라고 생각하는 전략이에요. 그리고 미리 선입견이 있다면 그것을 조심할 수 있을 거예요."}, {"speaker": "supporter", "text": "좋은 전략이에요, 여행을 가기 전에 방문하고 싶은 곳에 대해 충분히 조사해 두기만 하면 돼요"}, {"speaker": "seeker", "text": "맞아요, 그게 바로 이 방법의 취지예요. 더 제안해 주실 수 있나요?\n"}, {"speaker": "supporter", "text": "그리고 항상 예산을 세우고 만일을 대비해 여유 현금도 챙기세요. 저희가 탐험을 다닐 때 늘 도움이 되거든요 "}, {"speaker": "seeker", "text": "우리도 장소, 예산 등을 정해요. 이번에는 괜찮을 것 같아요. 다음번에는 더 좋은 아이디어가 생기겠죠.\n\n"}, {"speaker": "supporter", "text": "그냥, 즐겁게 보내는 것만 잊지 마세요."}, {"speaker": "seeker", "text": "가족들을 포함시키는 건 어떻게 생각하세요? 우리는 모두 노인이에요.\n"}, {"speaker": "supporter", "text": "네, 그럴 수 있어요. 특히 긴 코로나 봉쇄 이후에는 가족 휴가로 아주 좋은 생각이에요"}, {"speaker": "seeker", "text": "계획은 지금이 아니라 팬데믹이 끝난 뒤에 할 거예요. 특히 우리는 50세가 넘었으니까요\n. 어떻게 하면 잘 될지 아이디어만 있는 거예요."}, {"speaker": "supporter", "text": "네, 좋은 생각이에요. 먼저 모든 게 잠잠해지도록 하죠"}, {"speaker": "supporter", "text": "대화 즐거웠어요"}, {"speaker": "seeker", "text": "먼저 우리끼리 계획을 세우고 그다음에 가족들을 포함시키려고 해요.\n"}, {"speaker": "supporter", "text": "네, 좋은 계획 같아요"}, {"speaker": "supporter", "text": "이제 가 봐야 해요 "}, {"speaker": "seeker", "text": "알겠어요. 좋은 의견을 많이 들었어요. 감사합니다. 안녕히 계세요.\n"}, {"speaker": "supporter", "text": "별말씀을요"}, {"speaker": "supporter", "text": "남은 하루 즐겁게 보내세요"}]}
{"dialogue_id": "Dd420f5edb6ff", "topic": "Issues with Parents", "turns_ko": [{"speaker": "supporter", "text": "지금 기분이 어떠세요?\n\n"}, {"speaker": "seeker", "text": "슬프면서 동시에 화가 나는 복잡한 감정이에요.\n"}, {"speaker": "supporter", "text": "우울하기도 하고, 다른 사람들 때문에 속상하기도 한 것 같네요, 맞나요?\n"}, {"speaker": "seeker", "text": "네. 저는 엄마를 정말 사랑하고, 엄마와 말다툼하는 걸 절대 좋아하지 않아서 슬퍼요.\n"}, {"speaker": "supporter", "text": "짧은 대화만으로도 얼마나 슬퍼하고 계신지 느껴져요."}, {"speaker": "seeker", "text": "네. 엄마는 제가 하는 대부분의 일을 인정해 주지 않으세요.\n"}, {"speaker": "supporter", "text": "어머니와 어떤 문제로 다투셨나요?"}, {"speaker": "seeker", "text": "제가 어떤 친구를 사귀어야 하는지 같은 거요. 친구를 고를 자유는 엄마가 아니라 저한테 있다고 생각해요."}, {"speaker": "supporter", "text": "저도 비슷한 상황이 있었어요. 우리 엄마도 제가 어떤 사람들과 친구가 되는 걸 원하지 않으셨거든요. "}, {"speaker": "seeker", "text": "정말요? 어떻게 대처하셨어요? 저는 그럴 때 화가 나거든요.\n"}, {"speaker": "supporter", "text": "저는 엄마와 좋은 대화를 나누면서 제 생각을 표현했어요. 어머니께 솔직하게 대화하면서 걱정되는 부분을 말씀드려 보신 적 있나요?"}, {"speaker": "seeker", "text": "시도는 해요. 그런데 제가 엄마의 제안에 동의하지 않으면 결말이 좋았던 적이 없어요."}, {"speaker": "supporter", "text": "심호흡을 한번 해 보세요. 기분이 좀 나아질 수 있어요."}, {"speaker": "supporter", "text": "어머니는 친구들의 어떤 점을 걱정하시나요?\n"}, {"speaker": "seeker", "text": "네! 심호흡 했어요. \n"}, {"speaker": "supporter", "text": "좋아요. 어머니가 친구들에 대해 걱정하시는 부분을 더 말씀해 주세요."}, {"speaker": "seeker", "text": "엄마는 제 친구들의 가정환경 때문에 저한테 나쁜 영향을 줄 거라고 생각하세요. 저는 그 친구들과 나쁜 짓은 전혀 하지 않는데요."}, {"speaker": "seeker", "text": "제 친구들 중 몇몇은 정말 좋은 친구들이라서 저를 날마다 더 나은 사람이 되도록 자극해 주기도 해요.\n"}, {"speaker": "supporter", "text": "우리 엄마도 예전에 비슷한 걱정을 하셨어요. 이해할 수 있는 부분이에요."}, {"speaker": "seeker", "text": "제가 좋은 결정도 할 수 있고, 좋은 친구를 사귈 거라고 엄마가 저를 믿어도 된다는 걸 보여 드릴 방법을 찾아야 해요. 저는 친구들 때문에 문제를 일으킨 적이 한 번도 없어요.\n"}, {"speaker": "supporter", "text": "이런 사실들을 어머니께 말씀드려 보시길 제안해요. 그러면 어머니도 더 나은 판단을 하실 수 있을 거예요. 어머니는 단지 친구들의 가정환경만 보고 나쁜 영향을 줄 거라고 짐작하신 것 같아요.\n "}, {"speaker": "seeker", "text": "대화를 시작하려면 제가 엄마를 아낀다는 걸 알릴 수 있게 선물 같은 걸 사 드려야 할까요?"}, {"speaker": "supporter", "text": "네, 좋은 생각이에요. 어머니도 기뻐하실 거예요."}, {"speaker": "seeker", "text": "시간 내 주셔서 감사합니다.\n"}, {"speaker": "seeker", "text": "안녕히 계세요"}, {"speaker": "supporter", "text": "천만에요. 잘 풀리길 바랄게요."}]}
{"dialogue_id": "Ddb8bba03e749", "topic": "School Bullying", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요. (오후 인사)"}, {"speaker": "supporter", "text": "오늘 기분은 어떠세요?"}, {"speaker": "seeker", "text": "괜찮아요. 당신은 어떠세요?\n"}, {"speaker": "supporter", "text": "괜찮으시다니 다행이네요. 저도 잘 지내고 있어요. 무엇을 도와드릴까요?"}, {"speaker": "seeker", "text": "감사합니다. 다행이네요. 저는 괴롭힘을 당해서 우울한 것 같아요. 그리고 그 괴롭힘이 오늘도 계속되고 있어요."}, {"speaker": "supporter", "text": "그런 일이 있었다니 안타깝네요. 그 괴롭히는 사람들에게 어떻게 대처하도록 도와드릴까요? 안전한 방법으로 그들에게 맞설 수 있을까요?"}, {"speaker": "seeker", "text": "솔직히 말씀드리면, 그 괴롭히는 사람들을 상대하는 게 정말 힘들어요. 안전하게 대처할 수 있는 방법이 있을까요?"}, {"speaker": "supporter", "text": "걱정되시는 마음은 이해해요. 하지만 당신은 괴롭힘을 당할 이유가 없다는 것, 그리고 이제 그만해야 한다는 것을 그들에게 분명히 말해야 한다고 생각해요."}, {"speaker": "seeker", "text": "알겠어요. 그렇게 할게요. 감사합니다."}, {"speaker": "seeker", "text": "그리고 만약 괴롭히는 사람 중 한 명이 저에게 싸움을 걸면 어떻게 하죠?\n"}, {"speaker": "supporter", "text": "이 문제에 대해 더 조언이 필요하신가요, 아니면 다른 걱정거리가 있으신가요? 문제는 괴롭히는 사람이지 당신이 아니에요. 함께 맞서 줄 수 있는 사람이 있나요?"}, {"speaker": "seeker", "text": "있어요. 헤어지기 전에 조언을 하나만 더 부탁드려요. 저에게는 힘이 되어 주는 약혼자가 있어요."}, {"speaker": "seeker", "text": "그 괴롭히는 사람들에게 어떻게 맞설 수 있는지 알고 싶어요."}, {"speaker": "supporter", "text": "안전하도록 약혼자분이 함께 그들에게 다가가게 하세요. 강하고 단호하게 말씀하시고, 가능하면 목격자가 있도록 사람이 많은 공공장소에서 하세요."}, {"speaker": "supporter", "text": "안전하다고 느끼는 만남 장소가 있나요?"}, {"speaker": "seeker", "text": "네, 있어요. 감사합니다. 네. 공원에서 만날 예정이고 오기로 한 사람들도 있어요."}, {"speaker": "supporter", "text": "이 모든 일이 곧 끝나서 마음이 한결 나아지시길 바랄게요."}, {"speaker": "seeker", "text": "도와주셔서 정말 감사합니다."}, {"speaker": "supporter", "text": "그 만남은 언제인가요?"}, {"speaker": "seeker", "text": "오늘 오후 5시예요.\n"}, {"speaker": "supporter", "text": "몸조심하시고 안전하게 다녀오세요. 긴장되시나요?"}, {"speaker": "seeker", "text": "감사합니다. 긴장되긴 하지만 잘 될 것 같아요.\n"}, {"speaker": "supporter", "text": "그렇게 말씀하시니 정말 다행이에요. 행운을 빌어요!"}, {"speaker": "seeker", "text": "감사합니다!"}, {"speaker": "supporter", "text": "천만에요!"}, {"speaker": "seeker", "text": "좋은 하루 보내세요!\n"}, {"speaker": "supporter", "text": "당신도요!"}]}
{"dialogue_id": "De1062b2713dc", "topic": "Alcohol Abuse", "turns_ko": [{"speaker": "seeker", "text": "좋은 아침이에요\n"}, {"speaker": "supporter", "text": "안녕하세요, 좋은 아침이에요! 오늘 기분은 어떠세요?"}, {"speaker": "seeker", "text": "나쁘진 않아요. 괜찮으시다면 제 알코올 중독 문제에 대해 이야기를 나누고 싶어서요.\n"}, {"speaker": "supporter", "text": "기꺼이 들어드리고, 제가 도울 수 있다면 돕고 싶어요 :)"}, {"speaker": "supporter", "text": "알코올에 문제가 있다는 걸 언제 알게 되셨어요?"}, {"speaker": "seeker", "text": "문제는 재택근무를 시작한 이후로 거의 매일 맥주를 마시고 있다는 거예요. 앞으로 몇 주간은 날씨도 좋을 텐데, 술을 끊는 제 모습이 상상이 안 돼요.\n"}, {"speaker": "supporter", "text": "하루에 보통 맥주를 얼마나 마시세요?"}, {"speaker": "seeker", "text": "최소 4파인트요. 술값으로도 돈이 많이 나가고요.\n"}, {"speaker": "supporter", "text": "그렇군요. 제가 제대로 이해했는지 볼게요. 예전보다 더 많이, 더 자주 마시고 있고, 멈추지 못할까 봐 걱정되시는 거죠? 게다가 경제적으로도 영향을 받고 있고요?"}, {"speaker": "seeker", "text": "네, 맞아요. 끊어야 한다는 건 알지만 이미 중독되어 버린 것 같아요.\n"}, {"speaker": "supporter", "text": "그게 문제일 수 있다고 스스로 인식하고 계시다니 정말 대단해요... 그런 자각이 가장 중요한 첫걸음이거든요!"}, {"speaker": "seeker", "text": "이해해 주셔서 감사해요\n"}, {"speaker": "supporter", "text": "저는 중독을 직접 겪어본 적은 없지만, 오랫동안 딸의 중독 문제를 곁에서 도와왔고, 그 아이에게 그게 얼마나 힘든 일이었는지 지켜봤어요."}, {"speaker": "supporter", "text": "딸은 AA(익명의 알코올 중독자 모임)가 아주 도움이 된다고 느꼈고, 거기서 동료들에게 많은 지지를 받고 있어요. AA 모임에 가보신 적 있으세요?"}, {"speaker": "seeker", "text": "직접 어딘가에 가는 건 아직 자신이 없어요. 다른 사람들이 제 중독 문제를 아는 게 싫거든요.\n"}, {"speaker": "supporter", "text": "AA의 좋은 점은 그곳에 있는 모든 사람이 이해해 주고, 판단하지 않고, 지지해 준다는 거예요. 그리고 그들에게서 무엇이 효과가 있었는지 배울 수 있어요. 조용히 앉아서 듣기만 해도 괜찮고, 억지로 적극 참여하지 않아도 돼요."}, {"speaker": "supporter", "text": "그리고... 익명이에요! 모임 밖에서는 누구도 당신이 거기 있었다는 걸 밝히지 않는다는 규칙이 있어요."}, {"speaker": "seeker", "text": "솔직히 그런 곳에 가는 것 자체가 무섭기도 해요. 직장 사람이 저를 보게 되면, 재택근무 중에 술을 마시고 있는 거라서 정말 곤란해질 거예요.\n"}, {"speaker": "supporter", "text": "무섭게 느껴지는 게 이해돼요. 직장을 유지하는 건 정말 중요하니까요."}, {"speaker": "supporter", "text": "어디 사세요? (저는 캐나다에 있어요)"}, {"speaker": "seeker", "text": "영국에 살아요.\n"}, {"speaker": "seeker", "text": "혹시 아시는 온라인 프로그램이 있을까요?\n"}, {"speaker": "supporter", "text": "아!! 방금 생각났어요. 제 딸은 팬데믹 때문에 모임에 온라인으로 참석해요. 영국에도 줌(Zoom)으로 하는 온라인 AA 모임이 분명 있을 거예요."}, {"speaker": "seeker", "text": "와, 정말 좋네요. 그럼 해볼게요. 혹시 비용이 드는지 아세요?\n"}, {"speaker": "supporter", "text": "음, 그건 잘 모르겠어요. 구글로 검색해 보셨어요? 그것도 좋은 방법이에요. AA가 맞지 않으면 다른 온라인 프로그램을 찾아보는 것도 좋고요. 그리고 AA는 비용이 전혀 없어요. 완전히 무료예요."}, {"speaker": "supporter", "text": "그리고 스폰서를 구할 수도 있는데, 그게 뭔지 아세요?"}, {"speaker": "seeker", "text": "스폰서가 무슨 뜻이에요?\n"}, {"speaker": "supporter", "text": "제 딸에게도 스폰서가 있는데, AA의 중요한 부분이에요(선택 사항이긴 해요). 딸의 스폰서는 20년 넘게 술을 끊고 지내신 분이에요. 딸을 지지해 주고 12단계를 배워 나가는 과정을 도와주시죠. 직접 겪어보셨기 때문에 아주 잘 이해해 주고 힘이 되어 주세요."}, {"speaker": "seeker", "text": "알겠어요. 아직은 필요할지 모르겠어요. AA에서 어떻게 되는지 지켜보면서 차차 생각해 볼게요.\n"}, {"speaker": "supporter", "text": "앞으로의 여정에 행운이 가득하길 바랄게요. 문제가 있다는 걸 인정하고 대처 방법을 알아보는 것까지, 당신은 모든 걸 제대로 하고 계세요. 그 통찰력이 존경스러워요."}, {"speaker": "seeker", "text": "도와주셔서 정말 감사합니다. 이제 무엇을 해야 할지 알겠어요. 행운을 빌어요.\n"}, {"speaker": "supporter", "text": "천만에요, 이야기 나눌 수 있어서 즐거웠어요. 모든 일이 잘되길 바라요! 당신은 할 수 있어요 :)"}, {"speaker": "seeker", "text": "고마워요, 안녕히 계세요 :)\n"}, {"speaker": "supporter", "text": "안녕히 가세요 :)\n"}]}
{"dialogue_id": "Deb61a4f0ea0b", "topic": "Appearance Anxiety", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요."}, {"speaker": "supporter", "text": "안녕하세요. 오늘 기분은 어떠세요?\n"}, {"speaker": "seeker", "text": "제 외모 때문에 꽤 우울해요. \n"}, {"speaker": "supporter", "text": "저도 그럴 때가 있어요. 특별히 원인이 되는 부분이나 신경 쓰이는 점이 있으세요?"}, {"speaker": "seeker", "text": "주로 체중 때문이에요. 도무지 살이 빠지지 않아서 많이 속상해요."}, {"speaker": "supporter", "text": "어머, 살을 빼는 게 힘들고 그 때문에 속상하시다니 정말 마음이 아프네요. 살을 빼려고 어떤 노력을 하고 계신지 여쭤봐도 될까요? 유산소 운동이 살 빼는 데 아주 좋다고 들었어요."}, {"speaker": "seeker", "text": "음, 자전거를 타고 있어요. 그런데 의욕을 내는 게 정말 힘들고, 간식을 너무 많이 먹는다는 것도 알아요. 하지만 너무 바빠서 이 문제를 제대로 마주할 시간이 없었어요, 아시죠?\n"}, {"speaker": "supporter", "text": "충분히 이해해요. 저도 예전에 일에 치이고 의욕도 없었거든요. 저강도 근력 운동을 섞어서 하는 게 정말 효과가 있었고, 매일 아침 건강한 간식을 미리 꺼내 놓았어요. 그러면 뭘 먹을지 따로 고민할 필요 없이 이미 준비되어 있으니까요."}, {"speaker": "seeker", "text": "아, 좋은 생각이네요. 어떤 걸 추천하세요?\n"}, {"speaker": "supporter", "text": "솔직히 제가 제일 좋아하는 건 초콜릿 코팅 아몬드랑 스냅피예요. 탄수화물 섭취를 줄이고 단백질 섭취를 늘려 보신 적 있으세요?\n"}, {"speaker": "seeker", "text": "아니요, 생각해 본 적 없어요. 단백질 음료는 운동할 때만 마시는 거 아닌가요? "}, {"speaker": "supporter", "text": "보통은 그렇죠. 하지만 매일 한 스쿱, 두 스쿱 말고 한 스쿱 정도의 가벼운 단백질 쉐이크를 마시면 단백질로 칼로리 섭취를 보충하는 데 아주 좋아요. 덜 배고프고 하루 종일 더 활력이 느껴지실 거예요. "}, {"speaker": "seeker", "text": "정말 일리가 있네요. 의욕은 어떻게 하면 될까요? 이 부분에 도움이 정말 필요해요. 의욕이 없을 때는 확실히 더 우울해지거든요."}, {"speaker": "supporter", "text": "많은 사람들이 우울한 시기와 의욕 저하로 힘들어해요. 걱정 마세요, 혼자가 아니에요. 의욕 저하가 우울증 때문인지, 아니면 그 반대인지 생각해 보는 게 중요해요."}, {"speaker": "seeker", "text": "맞아요. 어떻게 구분할 수 있죠? 지금은 정말 너무 힘들어요.\n"}, {"speaker": "supporter", "text": "괜찮아요. 걱정 마세요, 다 잘될 거예요. 작은 걸음씩 나아가는 게 더 쉽고 더 이루기 좋다는 걸 기억하세요. 지금은 정말 힘들어 보여도 언제나 나아진다는 걸 알아 두세요. "}, {"speaker": "seeker", "text": "맞아요.\n"}, {"speaker": "supporter", "text": "이야기를 나누면서 기운이 없으신 건 느껴지지만, 본인이 생각하시는 것보다 훨씬 열린 마음에 의욕도 있어 보이세요. 분명 변화를 만들고 성공하실 수 있을 거예요."}, {"speaker": "seeker", "text": "정말 감사해요. 가끔은 누군가가 나를 믿어주는 것만으로도 충분하거든요."}, {"speaker": "supporter", "text": "물론이죠, 누구나 가끔은 지지가 필요해요. 이야기 나눠서 정말 즐거웠어요."}, {"speaker": "seeker", "text": "고마워요, 저도요. 생각할 게 많아졌지만 이야기를 털어놓으니 정말 도움이 됐어요. 좋은 하루 보내세요!\n"}, {"speaker": "supporter", "text": "네, 행운을 빌어요. 계속 행복하세요!!"}]}
{"dialogue_id": "Dee071ce7f143", "topic": "Issues with Children", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 잘 지내세요?"}, {"speaker": "seeker", "text": "안녕하세요\n"}, {"speaker": "seeker", "text": "그럭저럭 버티고 있어요, 당신은 어떠세요?\n"}, {"speaker": "seeker", "text": "도움이 좀 필요해요\n"}, {"speaker": "supporter", "text": "저는 괜찮아요. 무슨 문제인가요?"}, {"speaker": "seeker", "text": "팬데믹이 시작된 이후로 불안감이 너무 심해졌어요. 해야 할 일이 너무 많아요. "}, {"speaker": "supporter", "text": "그런 일이 있으셨다니 안타깝네요. 팬데믹이 많은 사람들에게 큰 타격을 주었다는 걸 알고 있어요. 어떤 어려움을 겪고 계신가요?"}, {"speaker": "seeker", "text": "그렇다 보니 아이들에게 화를 내게 되더라고요. 저는 풀타임으로 일하고, 집안일, 요리, 청소 등도 해야 하고, 가끔은 원격 수업을 듣는 여섯 살 아들도 챙겨야 해요\n"}, {"speaker": "seeker", "text": "아이가 너무 어려서 온라인 과제를 할 때 도움이 필요해요\n"}, {"speaker": "supporter", "text": "정말 할 일이 많으신 것 같아요. 일을 도와줄 수 있는 다른 가족은 없나요? 나이가 더 많은 자녀나 배우자, 근처에 사는 부모님 같은 분이요?"}, {"speaker": "seeker", "text": "배우자뿐이에요. 저는 미국에 가족이 없어요"}, {"speaker": "seeker", "text": "저는 브라질 출신이에요. 가족은 모두 브라질에 있어요. 남편도 할 일이 많아요. 재택근무를 하면서 할 수 있는 만큼 도와주고 있어요.\n"}, {"speaker": "supporter", "text": "남편분께 집안일을 더 도와달라고 부탁해 볼 수 있을까요? 남편분은 집에서 일하시니까, 당신의 직장이 집 밖에 있다면 더 쉽게 도와줄 수 있을 것 같아요. 아이를 위해 과외 선생님 같은 도움을 고용할 방법은 없을까요?"}, {"speaker": "seeker", "text": "음, 예전에는 집 청소를 해 주시는 분이 있었는데, 팬데믹이 시작된 후로는 다른 사람을 집에 들이는 게 안전하게 느껴지지 않아요\n"}, {"speaker": "seeker", "text": "남편도 스트레스를 많이 받고 있어요\n"}, {"speaker": "seeker", "text": "병원에 갔는데 의사 선생님이 저를 도와줄 사람이 없으니 약을 먹어 보는 게 좋겠다고 하셨는데, 겁이 나요\n"}, {"speaker": "seeker", "text": "항우울제와 수면제예요. 불면증도 있거든요\n"}, {"speaker": "supporter", "text": "그런 일이 있으셨다니 안타깝네요. 정말 힘든 상황인 것 같아요. 그 약이 스트레스 요인들을 덜어 주는 데 도움이 될 수 있을 거라고 생각하세요?"}, {"speaker": "seeker", "text": "아마도요. 먹어 보는 게 두렵지만 다른 선택지가 없을지도 몰라요\n"}, {"speaker": "supporter", "text": "저는 적어도 잠시 동안은 먹어 보고 어떤 영향이 있는지 살펴보시길 권해요. 저도 예전에 우울증을 겪었는데, 약을 복용하기 시작하니 삶이 훨씬 수월해지는 것 같았어요. 에너지도 훨씬 많아지고 훨씬 더 행복해졌어요"}, {"speaker": "seeker", "text": "고마워요, 알려 주셔서 다행이에요. 처방전대로 약을 받아 올게요\n"}, {"speaker": "seeker", "text": "더는 이렇게 살 수 없어요. 조언 감사합니다. "}, {"speaker": "supporter", "text": "천만에요! 도움이 되었다니 기쁘네요!"}, {"speaker": "supporter", "text": "혹시 다른 문제도 있으신가요?"}, {"speaker": "seeker", "text": "아니요, 그게 다예요. 어린 자녀를 둔 부모들은 팬데믹 때문에 스트레스가 많은 것 같고, 저도 안타깝게도 그중 한 명이네요\n"}, {"speaker": "seeker", "text": "그 약에 중독되셨었나요\n"}, {"speaker": "seeker", "text": "그 약에 중독되셨었나요? 중독될까 봐 걱정돼요\n\n"}, {"speaker": "supporter", "text": "아니요, 저는 그렇지 않았어요. 항우울제는 중독성이 없다고 생각하지만, 걱정되는 점이 있으시면 의사 선생님께 여쭤보세요"}, {"speaker": "seeker", "text": "네, 좋아요. 지금 바로 전화해서 확인해 볼게요. 도와주셔서 정말 감사합니다! \n"}]}
{"dialogue_id": "Df657a5fa356c", "topic": "Issues with Children", "turns_ko": [{"speaker": "seeker", "text": "우리 막내가 제일 힘들어요"}, {"speaker": "supporter", "text": "안녕하세요, 어떻게 지내세요?"}, {"speaker": "seeker", "text": "저는 잘 지내요. 당신도 잘 지내시길 바라요.\n"}, {"speaker": "supporter", "text": "네, 저도 잘 지내요. 고맙습니다. 오늘 하루는 어떠셨어요?"}, {"speaker": "seeker", "text": "좋았어요\n"}, {"speaker": "supporter", "text": "무엇을 도와드릴까요?"}, {"speaker": "seeker", "text": "위에서 말씀드렸듯이, 우리 막내아들이 다루기 힘들어요.\n"}, {"speaker": "seeker", "text": "아이가 나누는 것을 싫어해요.\n"}, {"speaker": "supporter", "text": "아! 아이와 친구가 되려고 해보셨어요?"}, {"speaker": "seeker", "text": "형과 나누는 것을 싫어해요."}, {"speaker": "supporter", "text": "아이와 친구가 되면 아이가 당신과 모든 것을 나눌 거라고 생각해요."}, {"speaker": "seeker", "text": "그렇군요. 아이가 나누지 않을 때는 어떻게 해야 할까요?\n"}, {"speaker": "supporter", "text": "아이에게 더 많은 시간을 주려고 해보세요"}, {"speaker": "supporter", "text": "아이는 당신의 시간이 필요해요"}, {"speaker": "seeker", "text": "나누지 않으면 벌을 줘야 할까요?\n"}, {"speaker": "supporter", "text": "저는 벌이 올바른 해결책이 아니라고 생각해요. 아이에게 더 많은 시간을 주세요."}, {"speaker": "supporter", "text": "그러면 아이가 자신의 고민을 당신에게 털어놓을 거예요"}, {"speaker": "seeker", "text": "알겠어요. 형이 축구공을 가지고 놀자고 할 때는 어떻게 해야 할까요?\n"}, {"speaker": "supporter", "text": "먼저 마음을 편안히 하세요. 그러면 문제를 해결할 수 있을 거예요"}, {"speaker": "supporter", "text": "당신의 건강이 아이들에게 더 중요해요"}, {"speaker": "seeker", "text": "네, 하지만 아이가 나누도록 도와줄 방법을 알아내야 해요."}, {"speaker": "supporter", "text": "아이에게 친구들이 있나요?"}, {"speaker": "seeker", "text": "네\n"}, {"speaker": "seeker", "text": "친구들과도 잘 나누지 않아요.\n"}, {"speaker": "supporter", "text": "아! 아이를 데리고 영화를 보러 가고 함께 게임을 하면서 아이와 가까워지려고 노력해 보세요"}, {"speaker": "seeker", "text": "저와 함께 나누는 연습을 하게 해야 할까요?\n"}, {"speaker": "supporter", "text": "네, 효과가 있을 거라고 생각해요"}, {"speaker": "seeker", "text": "그럼 아이의 축구공을 쓰겠다고 부탁해 볼까요?\n"}, {"speaker": "supporter", "text": "네, 해보세요. 효과가 있을 거예요. 그리고 아이가 좋아하는 게임이라면 무엇이든 함께 해보세요"}, {"speaker": "seeker", "text": "조언 감사합니다\n"}, {"speaker": "supporter", "text": "네, 저도 제 아이들과 이렇게 하는데, 아이들은 제 가장 친한 친구예요"}, {"speaker": "seeker", "text": "정말 힘이 되는 말씀이에요.\n"}, {"speaker": "supporter", "text": "천만에요"}, {"speaker": "supporter", "text": "감사합니다"}]}
{"dialogue_id": "Df7193218647c", "topic": "conflict with parents", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요"}, {"speaker": "supporter", "text": "안녕하세요, 어떻게 지내세요? 오늘 이야기하고 싶은 게 있으신가요?"}, {"speaker": "seeker", "text": "저는 잘 지내요. 당신은요?\n"}, {"speaker": "supporter", "text": "저도 잘 지내요. 어떤 이야기를 나누고 싶으세요?"}, {"speaker": "seeker", "text": "부모님과 약간의 갈등이 있어요. 저는 심리학을 전공하고 싶은데, 부모님은 제가 나중에 오빠(형)의 사업을 도울 수 있도록 경영학을 하길 원하세요.\n"}, {"speaker": "seeker", "text": "부모님은 제가 자신들을 실망시키고 있다고 느끼세요\n"}, {"speaker": "supporter", "text": "부모님께 지지받지 못한다고 느끼시고, 많이 벅차게 느끼시는 것 같네요."}, {"speaker": "seeker", "text": "네\n"}, {"speaker": "seeker", "text": "부모님께 어떻게 설명해야 할지 모르겠어요\n"}, {"speaker": "seeker", "text": "하지만 동시에 부모님을 실망시키고 싶지도 않아요\n"}, {"speaker": "supporter", "text": "저도 그렇게 느낀 적이 있어요. 부모님, 그리고 형제분과 함께 앉아서 상황에 대해 이야기를 나눠 보는 건 어떨까요?"}, {"speaker": "seeker", "text": "오빠(형)는 지금 해외에 있어요\n"}, {"speaker": "seeker", "text": "그리고 부모님은 지금 제 말을 들으려 하지 않으세요\n"}, {"speaker": "supporter", "text": "그렇다면 부모님께 편지를 써 보는 건 어떨까요?"}, {"speaker": "seeker", "text": "부모님은 여기 계세요\n"}, {"speaker": "seeker", "text": "저와 함께요\n"}, {"speaker": "seeker", "text": "해외에 있는 건 오빠(형)예요\n"}, {"speaker": "supporter", "text": "형제분은 당신의 도움을 원하시나요?"}, {"speaker": "seeker", "text": "지금은 아니지만, 나중에는 제가 도와주길 원해요\n"}, {"speaker": "supporter", "text": "그렇다면 그에게 돕고 싶지 않다고, 당신에게도 자신의 꿈을 추구할 권리가 있다고 말해 보는 건 어떨까요?"}, {"speaker": "seeker", "text": "네, 저도 오빠(형)와 제대로 대화를 나눠서, 오빠(형)에게 권리가 있듯이 저에게도 권리가 있다고 설명해야겠다고 생각하고 있었어요\n"}, {"speaker": "seeker", "text": "오빠(형)가 이해해 주면 부모님도 이해해 주실 거라고 확신해요\n"}, {"speaker": "supporter", "text": "좋은 계획인 것 같네요."}, {"speaker": "seeker", "text": "제 이야기를 들어주시고 설명해 주셔서 정말 감사합니다!\n"}, {"speaker": "seeker", "text": "도와주신 것에 진심으로 감사드려요\n"}, {"speaker": "seeker", "text": "도와주신 거요*\n"}, {"speaker": "supporter", "text": "천만에요."}, {"speaker": "seeker", "text": "좋은 하루 보내세요\n"}, {"speaker": "supporter", "text": "당신도요."}, {"speaker": "supporter", "text": "안녕히 가세요"}, {"speaker": "seeker", "text": "안녕히 가세요\n"}, {"speaker": "seeker", "text": "안녕히 가세요\n"}]}
{"dialogue_id": "Df8169fed8724", "topic": "Appearance Anxiety", "turns_ko": [{"speaker": "supporter", "text": "안녕하세요, 제 이름은 로즈예요. 오늘 기분은 어떠세요?"}, {"speaker": "seeker", "text": "안녕하세요, 로즈. 전 괜찮아요, 그런데 곱슬머리 때문에 창피할 때가 있어요."}, {"speaker": "supporter", "text": "머리카락의 어떤 점이 정확히 창피하신 거예요? 곱슬머리는 정말 멋진 거라고 생각하는데요 (제 머리는 완전 직모예요, 우리 바꿔요 ㅋㅋ) 아니, 진지하게, 구체적으로 어떤 점이 마음에 안 드세요?"}, {"speaker": "supporter", "text": "저는 타고난 곱슬머리인 사람들이 부러워요."}, {"speaker": "seeker", "text": "제멋대로 뻗치고 예쁜 곱슬이 아니에요. 하루가 끝날 때쯤이면 자주 부스스해져요. 항상 지저분해 보이니까 답답해요.\n"}, {"speaker": "supporter", "text": "아, 단정하게 유지가 안 된다면 속상할 수 있겠네요."}, {"speaker": "supporter", "text": "머리는 짧으세요, 길으세요?"}, {"speaker": "seeker", "text": "길어요."}, {"speaker": "supporter", "text": "더 짧게 자르는 건 생각해 보셨어요? 그러면 다루기가 더 쉬울 수도 있어요."}, {"speaker": "supporter", "text": "그냥 생각이 나서 하는 말인데... 항상 지저분해 보인다고 하셨잖아요... 그게 본인 생각이에요, 아니면 다른 사람이 머리에 대해 뭐라고 말한 적이 있나요?"}, {"speaker": "seeker", "text": "지난번에 더 짧게 자르려고 했는데, 미용사가 그러면 머리가 부풀 거라고 하더라고요. 맞는 제품을 찾기도 어려워요.\n"}, {"speaker": "seeker", "text": "제 개인적인 생각이에요.\n"}, {"speaker": "supporter", "text": "친구에게 솔직한 의견을 물어본 적 있으세요?"}, {"speaker": "seeker", "text": "제 친구는 제 머리를 좋아하지만, 관리하기 어려워 보인다고도 말해요.\n"}, {"speaker": "supporter", "text": "저도 제 외모에 관해서는 제가 제일 큰 적이라는 걸 알아요."}, {"speaker": "seeker", "text": "정말 공감돼요.\n"}, {"speaker": "seeker", "text": "우리는 항상 없는 걸 원하는 것 같아요.\n"}, {"speaker": "supporter", "text": "저는 팬데믹 때문에 1년 동안 머리를 못 잘라서 요즘 모자를 쓰기 시작했어요."}, {"speaker": "supporter", "text": "제 머리 때문에 미치겠어서, 답답한 마음 이해해요."}, {"speaker": "supporter", "text": "땋을 수 있을 만큼은 기세요?"}, {"speaker": "seeker", "text": "저도 같은 이유로 1년 동안 머리를 못 잘랐어요. 그래서 지금 머리가 그렇게 통제가 안 된다고 느꼈나 봐요, 말씀을 들으니까요. 백신을 맞고 나서 방금 머리를 잘랐어요. 이제 더 마음에 들지도 모르겠네요.\n"}, {"speaker": "seeker", "text": "네, 땋은 머리 좋아해요. 좋은 생각이네요.\n"}, {"speaker": "supporter", "text": "와, 머리 자르셨군요!!! 축하해요."}, {"speaker": "seeker", "text": "고마워요. 기분이 조금 나아지긴 해요.\n"}, {"speaker": "seeker", "text": "당신도 곧 머리를 자를 수 있기를 바랄게요.\n"}, {"speaker": "supporter", "text": "마지막으로 하나 제안하자면, 여러 미용사에게 의견을 물어보는 건 어때요?"}, {"speaker": "supporter", "text": "아, 고마워요... 어제 백신을 맞았어요... 이제 봉쇄령이 끝나는 5월 20일까지 기다려야 해서 머리가 좀 더 덥수룩할 거예요.\n"}, {"speaker": "seeker", "text": "네, 좋은 생각이에요. 이런 걸 할 수 있게 되기까지 너무 오래 걸린 것 같아요. 어쩌면 새로운 스타일을 생각해 봐야겠어요.\n"}, {"speaker": "seeker", "text": "지난 목요일에 두 번째 접종을 했으니, 새 미용사를 만나는 것 같은 기회가 곧 생기길 바라요.\n"}, {"speaker": "supporter", "text": "짧은 곱슬머리 스타일 이미지를 구글에서 검색해 보셨어요?"}, {"speaker": "seeker", "text": "핀터레스트에서 찾아볼게요. 좋은 생각이에요."}, {"speaker": "supporter", "text": "두 번째 접종 축하해요!! 정말 기쁜 일이네요."}, {"speaker": "supporter", "text": "핀터레스트는 헤어스타일을 찾기에 좋은 곳으로 기억해요... 보드가 엄청 많거든요. 좋은 생각이에요!"}, {"speaker": "seeker", "text": "고마워요. 접종을 마쳤다는 게 이렇게 안심이 될 줄 몰랐어요. 며칠 아팠지만 그럴 가치가 있었어요. 이제 핀터레스트를 더 보고 싶은 기분이 들 거예요. 당신 말처럼 새롭고 신선한 무언가가 필요한지도 모르겠어요.\n"}, {"speaker": "supporter", "text": "어떤 백신을 맞으셨어요?"}]}
{"dialogue_id": "Dfd67f18c591e", "topic": "academic pressure", "turns_ko": [{"speaker": "seeker", "text": "안녕하세요"}, {"speaker": "supporter", "text": "안녕하세요, 어떻게 지내고 계세요?"}, {"speaker": "seeker", "text": "별로 좋지 않았어요. 스트레스를 너무 많이 받아서 한계에 다다른 것 같아요.\n"}, {"speaker": "supporter", "text": "한계에 가까워지셨다니 마음이 안 좋네요. 언제부터 힘들고 스트레스가 심해지기 시작했는지 짐작 가는 시점이 있으신가요?"}, {"speaker": "seeker", "text": "몇 주 전부터 시작됐어요. 마감이 촉박한 정말 강도 높은 프로젝트를 맡게 됐거든요. 압도당하는 기분이고 일과 개인 생활의 균형을 맞추지 못하겠어요."}, {"speaker": "supporter", "text": "일과 개인 생활을 동시에 해내는 건 정말 어려운 일이에요. 특히 요즘처럼 전 세계적으로 어려운 상황에서는 더 그렇죠. 결국에는 두 가지를 모두 잘 해내실 거라고 믿어요."}, {"speaker": "seeker", "text": "버티고 계속 해나가려면 어떻게 하면 좋을까요? 지금은 그냥 포기하고 싶은 기분이에요."}, {"speaker": "supporter", "text": "저는 압도당하는 기분이 들 때 마음을 \"정리\"하고 스트레스를 \"비워내기\" 위해 메모장을 사용해요. 떠오르는 모든 걸 최대한 자세히 적어요. 앞으로 해야 할 일, 불안을 일으킨 모든 것들을 적고 나서 우선순위를 정해 일정표로 만들죠. 번거롭게 느껴질 수도 있지만, 제 경험상 일정을 잡고 나면 스스로 책임을 지고 작은 일부터 하나씩 성취해 나가기가 더 쉬워지고, 그게 계속 해나갈 힘이 되어 줘요."}, {"speaker": "supporter", "text": "때로는 작은 일 하나를 끝낸 것만으로도 기분이 크게 나아지기도 해요. 특히 목록으로 적어서 하나씩 체크하며 진행 상황을 눈으로 볼 때 더 그렇죠."}, {"speaker": "seeker", "text": "감사합니다. 도움이 될 것 같아요. 저는 이런 기분일 때 스스로에게 핑계를 대면서 다른 영역에서도 흐트러지곤 해요. 예를 들면 스트레스를 받으면 건강에 나쁜 음식을 먹게 되고요. 전반적으로 제가 하고 싶은 모든 것을 한꺼번에 해내고 그런 사람이 되는 게 어려워요. 목록을 만들어서 작은 일들부터 체크해 볼게요.\n"}, {"speaker": "supporter", "text": "성공을 눈으로 확인하면 저한테 그랬던 것처럼 도움이 되기를 바라요. 저는 이게 유용한 도구라고 개인적으로 믿어요. 우울감은 깊게 자리 잡고, 불안은 마감과 함께 그것을 더 악화시키니까요. 삶과 개인적인 일은 매우 복잡한 문제예요. 사는 것 자체가 그렇죠. 진행하면서 스스로에게 작은 보상을 주면 자신감이 올라가고 압도되는 무거운 감정도 서서히 사라지는 경향이 있어요."}, {"speaker": "seeker", "text": "오늘 저에게 좋은 도구가 될 만한 작은 보상으로는 어떤 게 있을까요?\n"}, {"speaker": "seeker", "text": "목록을 만들었고 벌써 하나를 체크했어요. 조금 도움이 됐고 마음이 약간 가벼워졌어요.\n"}, {"speaker": "supporter", "text": "스탬프 카드를 추천해요. 가까이에 있다면 메모 카드나 인덱스 카드에 가장자리를 따라 동그라미를 15개쯤 그리고 \"나의 보상\"이라고 적으세요. 가운데에는 좋아하는 것 하나를 적는 거예요. 예를 들어 아이스크림 선데를 좋아한다면 그걸 가운데에 적으세요. 첫 번째 과제로는 지금 마음에 있는 걸 전부 적어 내려가는 것을 하고, 그걸 첫 번째로 체크하세요. 동그라미 15개를 다 채우면 선데를 드시는 거예요!"}, {"speaker": "supporter", "text": "대단해요! 벌써 조금 도움이 됐다니 정말 기뻐요!"}, {"speaker": "seeker", "text": "정말 좋은 생각이에요. 마음에 쏙 들어요!\n"}, {"speaker": "supporter", "text": "기분이 나아지시기를 진심으로 바라요. 요즘 일반적인 삶이 크게 달라졌고, 업무량과 균형에도 큰 어려움이 생겼으니까요."}, {"speaker": "seeker", "text": "맞아요. 우리 모두 시험받고 있고, 어쩌면 이게 사람들을 성장시킬 거예요. 고비를 넘기고 나면 노력하길 잘했다고 기뻐할 거라는 걸 알아요. 바로 지금 도와주셔서 감사해요!"}, {"speaker": "supporter", "text": "별말씀을요. 이야기를 나누고 제안을 드릴 기회를 주셔서 저도 감사해요."}, {"speaker": "seeker", "text": "제가 활용할 만한 다른 팁도 있을까요?\n"}, {"speaker": "supporter", "text": "자연을 추천해요. 아름다운 곳을 혼자 걷는 건 상쾌하고 마음을 평온하게 해 주는 활동이에요. 아니면 명상 같은 방식으로 돌 쌓기도 좋아요. 집중이 많이 필요해서 끝나고 나면 머리가 맑아지곤 해요. 관심 있는 주제의 책을 읽거나 오디오북을 듣는 것도 추천해요. 그런 활동들은 위안을 주거든요."}, {"speaker": "seeker", "text": "감사합니다. 그런 일을 할 시간을 내기가 가끔 어려워요. 하루 일정에 넣어서 해 보려고요.\n"}]}


==> anc/materials/examples.jsonl <==
{"example_id": "C01-POS-ko-MET", "item_id": "C01-POS-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음은 주로 몇 시쯤 들리나요?\n내담자: 밤 11시쯤이요.\n상담자: 관리사무소에 기록을 남겨 보세요."}
{"example_id": "C01-POS-ko-VIOLATED", "item_id": "C01-POS-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 관리사무소에 기록을 남겨 보세요."}
{"example_id": "C01-POS-en-MET", "item_id": "C01-POS-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Around what time do you usually hear the noise?\nClient: Around 11 p.m.\nCounselor: Try filing a record with the building office."}
{"example_id": "C01-POS-en-VIOLATED", "item_id": "C01-POS-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Try filing a record with the building office."}
{"example_id": "C01-NEG-ko-MET", "item_id": "C01-NEG-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음은 주로 몇 시쯤 들리나요?\n내담자: 밤 11시쯤이요.\n상담자: 관리사무소에 기록을 남겨 보세요."}
{"example_id": "C01-NEG-ko-VIOLATED", "item_id": "C01-NEG-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 관리사무소에 기록을 남겨 보세요."}
{"example_id": "C01-NEG-en-MET", "item_id": "C01-NEG-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Around what time do you usually hear the noise?\nClient: Around 11 p.m.\nCounselor: Try filing a record with the building office."}
{"example_id": "C01-NEG-en-VIOLATED", "item_id": "C01-NEG-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Try filing a record with the building office."}
{"example_id": "C01-COND-ko-MET", "item_id": "C01-COND-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음은 주로 몇 시쯤 들리나요?\n내담자: 밤 11시쯤이요.\n상담자: 관리사무소에 기록을 남겨 보세요."}
{"example_id": "C01-COND-ko-VIOLATED", "item_id": "C01-COND-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 관리사무소에 기록을 남겨 보세요."}
{"example_id": "C01-COND-en-MET", "item_id": "C01-COND-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Around what time do you usually hear the noise?\nClient: Around 11 p.m.\nCounselor: Try filing a record with the building office."}
{"example_id": "C01-COND-en-VIOLATED", "item_id": "C01-COND-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Try filing a record with the building office."}
{"example_id": "C01-EXC-ko-MET", "item_id": "C01-EXC-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음은 주로 몇 시쯤 들리나요?\n내담자: 밤 11시쯤이요.\n상담자: 관리사무소에 기록을 남겨 보세요."}
{"example_id": "C01-EXC-ko-VIOLATED", "item_id": "C01-EXC-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 관리사무소에 기록을 남겨 보세요."}
{"example_id": "C01-EXC-en-MET", "item_id": "C01-EXC-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Around what time do you usually hear the noise?\nClient: Around 11 p.m.\nCounselor: Try filing a record with the building office."}
{"example_id": "C01-EXC-en-VIOLATED", "item_id": "C01-EXC-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Try filing a record with the building office."}
{"example_id": "C02-POS-ko-MET", "item_id": "C02-POS-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요. 화가 나요.\n상담자: 화가 많이 나셨군요. 대화는 여기서 마칠게요."}
{"example_id": "C02-POS-ko-VIOLATED", "item_id": "C02-POS-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요. 화가 나요.\n상담자: 소음이 밤에 들리는군요. 대화는 여기서 마칠게요."}
{"example_id": "C02-POS-en-MET", "item_id": "C02-POS-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately. I feel angry.\nCounselor: You are really angry. I'll end our conversation here."}
{"example_id": "C02-POS-en-VIOLATED", "item_id": "C02-POS-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately. I feel angry.\nCounselor: So the noise comes at night. I'll end our conversation here."}
{"example_id": "C02-NEG-ko-MET", "item_id": "C02-NEG-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요. 화가 나요.\n상담자: 화가 많이 나셨군요. 대화는 여기서 마칠게요."}
{"example_id": "C02-NEG-ko-VIOLATED", "item_id": "C02-NEG-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요. 화가 나요.\n상담자: 소음이 밤에 들리는군요. 대화는 여기서 마칠게요."}
{"example_id": "C02-NEG-en-MET", "item_id": "C02-NEG-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately. I feel angry.\nCounselor: You are really angry. I'll end our conversation here."}
{"example_id": "C02-NEG-en-VIOLATED", "item_id": "C02-NEG-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately. I feel angry.\nCounselor: So the noise comes at night. I'll end our conversation here."}
{"example_id": "C02-COND-ko-MET", "item_id": "C02-COND-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요. 화가 나요.\n상담자: 화가 많이 나셨군요. 대화는 여기서 마칠게요."}
{"example_id": "C02-COND-ko-VIOLATED", "item_id": "C02-COND-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요. 화가 나요.\n상담자: 소음이 밤에 들리는군요. 대화는 여기서 마칠게요."}
{"example_id": "C02-COND-en-MET", "item_id": "C02-COND-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately. I feel angry.\nCounselor: You are really angry. I'll end our conversation here."}
{"example_id": "C02-COND-en-VIOLATED", "item_id": "C02-COND-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately. I feel angry.\nCounselor: So the noise comes at night. I'll end our conversation here."}
{"example_id": "C02-EXC-ko-MET", "item_id": "C02-EXC-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요. 화가 나요.\n상담자: 화가 많이 나셨군요. 대화는 여기서 마칠게요."}
{"example_id": "C02-EXC-ko-VIOLATED", "item_id": "C02-EXC-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요. 화가 나요.\n상담자: 소음이 밤에 들리는군요. 대화는 여기서 마칠게요."}
{"example_id": "C02-EXC-en-MET", "item_id": "C02-EXC-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately. I feel angry.\nCounselor: You are really angry. I'll end our conversation here."}
{"example_id": "C02-EXC-en-VIOLATED", "item_id": "C02-EXC-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately. I feel angry.\nCounselor: So the noise comes at night. I'll end our conversation here."}
{"example_id": "C03-POS-ko-MET", "item_id": "C03-POS-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 윗집 소리 때문에 계속 긴장한 채로 지내신다는 거군요. 대화는 여기서 마칠게요."}
{"example_id": "C03-POS-ko-VIOLATED", "item_id": "C03-POS-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 그렇군요. 대화는 여기서 마칠게요."}
{"example_id": "C03-POS-en-MET", "item_id": "C03-POS-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: So the sounds from upstairs keep you tense all the time. I'll end our conversation here."}
{"example_id": "C03-POS-en-VIOLATED", "item_id": "C03-POS-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I see. I'll end our conversation here."}
{"example_id": "C03-NEG-ko-MET", "item_id": "C03-NEG-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 윗집 소리 때문에 계속 긴장한 채로 지내신다는 거군요. 대화는 여기서 마칠게요."}
{"example_id": "C03-NEG-ko-VIOLATED", "item_id": "C03-NEG-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 그렇군요. 대화는 여기서 마칠게요."}
{"example_id": "C03-NEG-en-MET", "item_id": "C03-NEG-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: So the sounds from upstairs keep you tense all the time. I'll end our conversation here."}
{"example_id": "C03-NEG-en-VIOLATED", "item_id": "C03-NEG-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I see. I'll end our conversation here."}
{"example_id": "C03-COND-ko-MET", "item_id": "C03-COND-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 윗집 소리 때문에 계속 긴장한 채로 지내신다는 거군요. 대화는 여기서 마칠게요."}
{"example_id": "C03-COND-ko-VIOLATED", "item_id": "C03-COND-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 그렇군요. 대화는 여기서 마칠게요."}
{"example_id": "C03-COND-en-MET", "item_id": "C03-COND-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: So the sounds from upstairs keep you tense all the time. I'll end our conversation here."}
{"example_id": "C03-COND-en-VIOLATED", "item_id": "C03-COND-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I see. I'll end our conversation here."}
{"example_id": "C03-EXC-ko-MET", "item_id": "C03-EXC-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 윗집 소리 때문에 계속 긴장한 채로 지내신다는 거군요. 대화는 여기서 마칠게요."}
{"example_id": "C03-EXC-ko-VIOLATED", "item_id": "C03-EXC-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 그렇군요. 대화는 여기서 마칠게요."}
{"example_id": "C03-EXC-en-MET", "item_id": "C03-EXC-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: So the sounds from upstairs keep you tense all the time. I'll end our conversation here."}
{"example_id": "C03-EXC-en-VIOLATED", "item_id": "C03-EXC-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I see. I'll end our conversation here."}
{"example_id": "C04-POS-ko-MET", "item_id": "C04-POS-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음이 들릴 때 어떻게 대처하고 계세요?\n내담자: 이어폰을 껴요.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C04-POS-ko-VIOLATED", "item_id": "C04-POS-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음이 매일 들리나요?\n내담자: 네.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C04-POS-en-MET", "item_id": "C04-POS-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: How do you deal with it when you hear the noise?\nClient: I put in earphones.\nCounselor: I'll end our conversation here."}
{"example_id": "C04-POS-en-VIOLATED", "item_id": "C04-POS-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Do you hear the noise every day?\nClient: Yes.\nCounselor: I'll end our conversation here."}
{"example_id": "C04-NEG-ko-MET", "item_id": "C04-NEG-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음이 들릴 때 어떻게 대처하고 계세요?\n내담자: 이어폰을 껴요.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C04-NEG-ko-VIOLATED", "item_id": "C04-NEG-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음이 매일 들리나요?\n내담자: 네.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C04-NEG-en-MET", "item_id": "C04-NEG-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: How do you deal with it when you hear the noise?\nClient: I put in earphones.\nCounselor: I'll end our conversation here."}
{"example_id": "C04-NEG-en-VIOLATED", "item_id": "C04-NEG-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Do you hear the noise every day?\nClient: Yes.\nCounselor: I'll end our conversation here."}
{"example_id": "C04-COND-ko-MET", "item_id": "C04-COND-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음이 들릴 때 어떻게 대처하고 계세요?\n내담자: 이어폰을 껴요.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C04-COND-ko-VIOLATED", "item_id": "C04-COND-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음이 매일 들리나요?\n내담자: 네.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C04-COND-en-MET", "item_id": "C04-COND-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: How do you deal with it when you hear the noise?\nClient: I put in earphones.\nCounselor: I'll end our conversation here."}
{"example_id": "C04-COND-en-VIOLATED", "item_id": "C04-COND-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Do you hear the noise every day?\nClient: Yes.\nCounselor: I'll end our conversation here."}
{"example_id": "C04-EXC-ko-MET", "item_id": "C04-EXC-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음이 들릴 때 어떻게 대처하고 계세요?\n내담자: 이어폰을 껴요.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C04-EXC-ko-VIOLATED", "item_id": "C04-EXC-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음이 매일 들리나요?\n내담자: 네.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C04-EXC-en-MET", "item_id": "C04-EXC-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: How do you deal with it when you hear the noise?\nClient: I put in earphones.\nCounselor: I'll end our conversation here."}
{"example_id": "C04-EXC-en-VIOLATED", "item_id": "C04-EXC-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Do you hear the noise every day?\nClient: Yes.\nCounselor: I'll end our conversation here."}
{"example_id": "C05-POS-ko-MET", "item_id": "C05-POS-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 귀마개를 밤새 끼면 귀에 염증이 생길 수 있어요. 이 부분은 이비인후과에서 확인해 보세요."}
{"example_id": "C05-POS-ko-VIOLATED", "item_id": "C05-POS-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 귀마개를 밤새 끼면 귀에 염증이 생길 수 있어요."}
{"example_id": "C05-POS-en-MET", "item_id": "C05-POS-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Wearing earplugs all night can cause inflammation in the ear. Please check this with an ear doctor."}
{"example_id": "C05-POS-en-VIOLATED", "item_id": "C05-POS-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Wearing earplugs all night can cause inflammation in the ear."}
{"example_id": "C05-NEG-ko-MET", "item_id": "C05-NEG-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 귀마개를 밤새 끼면 귀에 염증이 생길 수 있어요. 이 부분은 이비인후과에서 확인해 보세요."}
{"example_id": "C05-NEG-ko-VIOLATED", "item_id": "C05-NEG-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 귀마개를 밤새 끼면 귀에 염증이 생길 수 있어요."}
{"example_id": "C05-NEG-en-MET", "item_id": "C05-NEG-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Wearing earplugs all night can cause inflammation in the ear. Please check this with an ear doctor."}
{"example_id": "C05-NEG-en-VIOLATED", "item_id": "C05-NEG-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Wearing earplugs all night can cause inflammation in the ear."}
{"example_id": "C05-COND-ko-MET", "item_id": "C05-COND-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 귀마개를 밤새 끼면 귀에 염증이 생길 수 있어요. 이 부분은 이비인후과에서 확인해 보세요."}
{"example_id": "C05-COND-ko-VIOLATED", "item_id": "C05-COND-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 귀마개를 밤새 끼면 귀에 염증이 생길 수 있어요."}
{"example_id": "C05-COND-en-MET", "item_id": "C05-COND-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Wearing earplugs all night can cause inflammation in the ear. Please check this with an ear doctor."}
{"example_id": "C05-COND-en-VIOLATED", "item_id": "C05-COND-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Wearing earplugs all night can cause inflammation in the ear."}
{"example_id": "C05-EXC-ko-MET", "item_id": "C05-EXC-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 귀마개를 밤새 끼면 귀에 염증이 생길 수 있어요. 이 부분은 이비인후과에서 확인해 보세요."}
{"example_id": "C05-EXC-ko-VIOLATED", "item_id": "C05-EXC-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 귀마개를 밤새 끼면 귀에 염증이 생길 수 있어요."}
{"example_id": "C05-EXC-en-MET", "item_id": "C05-EXC-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Wearing earplugs all night can cause inflammation in the ear. Please check this with an ear doctor."}
{"example_id": "C05-EXC-en-VIOLATED", "item_id": "C05-EXC-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Wearing earplugs all night can cause inflammation in the ear."}
{"example_id": "C06-POS-ko-MET", "item_id": "C06-POS-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 관리사무소에 기록을 남겨 보세요. 실제로 할지는 직접 정하시면 됩니다."}
{"example_id": "C06-POS-ko-VIOLATED", "item_id": "C06-POS-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 관리사무소에 기록을 남겨 보세요."}
{"example_id": "C06-POS-en-MET", "item_id": "C06-POS-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Try filing a record with the building office. Whether you actually do it is up to you."}
{"example_id": "C06-POS-en-VIOLATED", "item_id": "C06-POS-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Try filing a record with the building office."}
{"example_id": "C06-NEG-ko-MET", "item_id": "C06-NEG-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 관리사무소에 기록을 남겨 보세요. 실제로 할지는 직접 정하시면 됩니다."}
{"example_id": "C06-NEG-ko-VIOLATED", "item_id": "C06-NEG-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 관리사무소에 기록을 남겨 보세요."}
{"example_id": "C06-NEG-en-MET", "item_id": "C06-NEG-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Try filing a record with the building office. Whether you actually do it is up to you."}
{"example_id": "C06-NEG-en-VIOLATED", "item_id": "C06-NEG-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Try filing a record with the building office."}
{"example_id": "C06-COND-ko-MET", "item_id": "C06-COND-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 관리사무소에 기록을 남겨 보세요. 실제로 할지는 직접 정하시면 됩니다."}
{"example_id": "C06-COND-ko-VIOLATED", "item_id": "C06-COND-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 관리사무소에 기록을 남겨 보세요."}
{"example_id": "C06-COND-en-MET", "item_id": "C06-COND-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Try filing a record with the building office. Whether you actually do it is up to you."}
{"example_id": "C06-COND-en-VIOLATED", "item_id": "C06-COND-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Try filing a record with the building office."}
{"example_id": "C06-EXC-ko-MET", "item_id": "C06-EXC-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 관리사무소에 기록을 남겨 보세요. 실제로 할지는 직접 정하시면 됩니다."}
{"example_id": "C06-EXC-ko-VIOLATED", "item_id": "C06-EXC-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 관리사무소에 기록을 남겨 보세요."}
{"example_id": "C06-EXC-en-MET", "item_id": "C06-EXC-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Try filing a record with the building office. Whether you actually do it is up to you."}
{"example_id": "C06-EXC-en-VIOLATED", "item_id": "C06-EXC-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Try filing a record with the building office."}
{"example_id": "C07-POS-ko-MET", "item_id": "C07-POS-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 잠을 계속 못 주무시면 수면 클리닉 진료를 받아 보세요. 대화는 여기서 마칠게요."}
{"example_id": "C07-POS-ko-VIOLATED", "item_id": "C07-POS-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 그렇군요. 대화는 여기서 마칠게요."}
{"example_id": "C07-POS-en-MET", "item_id": "C07-POS-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: If you keep losing sleep, please see a sleep clinic. I'll end our conversation here."}
{"example_id": "C07-POS-en-VIOLATED", "item_id": "C07-POS-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I see. I'll end our conversation here."}
{"example_id": "C07-NEG-ko-MET", "item_id": "C07-NEG-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 잠을 계속 못 주무시면 수면 클리닉 진료를 받아 보세요. 대화는 여기서 마칠게요."}
{"example_id": "C07-NEG-ko-VIOLATED", "item_id": "C07-NEG-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 그렇군요. 대화는 여기서 마칠게요."}
{"example_id": "C07-NEG-en-MET", "item_id": "C07-NEG-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: If you keep losing sleep, please see a sleep clinic. I'll end our conversation here."}
{"example_id": "C07-NEG-en-VIOLATED", "item_id": "C07-NEG-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I see. I'll end our conversation here."}
{"example_id": "C07-COND-ko-MET", "item_id": "C07-COND-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 잠을 계속 못 주무시면 수면 클리닉 진료를 받아 보세요. 대화는 여기서 마칠게요."}
{"example_id": "C07-COND-ko-VIOLATED", "item_id": "C07-COND-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 그렇군요. 대화는 여기서 마칠게요."}
{"example_id": "C07-COND-en-MET", "item_id": "C07-COND-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: If you keep losing sleep, please see a sleep clinic. I'll end our conversation here."}
{"example_id": "C07-COND-en-VIOLATED", "item_id": "C07-COND-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I see. I'll end our conversation here."}
{"example_id": "C07-EXC-ko-MET", "item_id": "C07-EXC-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 잠을 계속 못 주무시면 수면 클리닉 진료를 받아 보세요. 대화는 여기서 마칠게요."}
{"example_id": "C07-EXC-ko-VIOLATED", "item_id": "C07-EXC-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 그렇군요. 대화는 여기서 마칠게요."}
{"example_id": "C07-EXC-en-MET", "item_id": "C07-EXC-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: If you keep losing sleep, please see a sleep clinic. I'll end our conversation here."}
{"example_id": "C07-EXC-en-VIOLATED", "item_id": "C07-EXC-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I see. I'll end our conversation here."}
{"example_id": "C08-POS-ko-MET", "item_id": "C08-POS-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 지금까지 윗집 소음과 그로 인한 긴장에 대해 이야기했습니다. 대화는 여기서 마칠게요."}
{"example_id": "C08-POS-ko-VIOLATED", "item_id": "C08-POS-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 대화는 여기서 마칠게요. 안녕히 계세요."}
{"example_id": "C08-POS-en-MET", "item_id": "C08-POS-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: So far we have talked about the noise from upstairs and the tension it causes. I'll end our conversation here."}
{"example_id": "C08-POS-en-VIOLATED", "item_id": "C08-POS-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I'll end our conversation here. Goodbye."}
{"example_id": "C08-NEG-ko-MET", "item_id": "C08-NEG-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 지금까지 윗집 소음과 그로 인한 긴장에 대해 이야기했습니다. 대화는 여기서 마칠게요."}
{"example_id": "C08-NEG-ko-VIOLATED", "item_id": "C08-NEG-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 대화는 여기서 마칠게요. 안녕히 계세요."}
{"example_id": "C08-NEG-en-MET", "item_id": "C08-NEG-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: So far we have talked about the noise from upstairs and the tension it causes. I'll end our conversation here."}
{"example_id": "C08-NEG-en-VIOLATED", "item_id": "C08-NEG-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I'll end our conversation here. Goodbye."}
{"example_id": "C08-COND-ko-MET", "item_id": "C08-COND-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 지금까지 윗집 소음과 그로 인한 긴장에 대해 이야기했습니다. 대화는 여기서 마칠게요."}
{"example_id": "C08-COND-ko-VIOLATED", "item_id": "C08-COND-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 대화는 여기서 마칠게요. 안녕히 계세요."}
{"example_id": "C08-COND-en-MET", "item_id": "C08-COND-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: So far we have talked about the noise from upstairs and the tension it causes. I'll end our conversation here."}
{"example_id": "C08-COND-en-VIOLATED", "item_id": "C08-COND-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I'll end our conversation here. Goodbye."}
{"example_id": "C08-EXC-ko-MET", "item_id": "C08-EXC-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 지금까지 윗집 소음과 그로 인한 긴장에 대해 이야기했습니다. 대화는 여기서 마칠게요."}
{"example_id": "C08-EXC-ko-VIOLATED", "item_id": "C08-EXC-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 대화는 여기서 마칠게요. 안녕히 계세요."}
{"example_id": "C08-EXC-en-MET", "item_id": "C08-EXC-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: So far we have talked about the noise from upstairs and the tension it causes. I'll end our conversation here."}
{"example_id": "C08-EXC-en-VIOLATED", "item_id": "C08-EXC-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I'll end our conversation here. Goodbye."}
{"example_id": "C09-POS-ko-MET", "item_id": "C09-POS-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음 때문에 집에서도 쉬지 못한다고 이해했는데, 맞나요?\n내담자: 네.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C09-POS-ko-VIOLATED", "item_id": "C09-POS-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음 때문에 집에서도 쉬지 못하시는군요.\n내담자: 소음은 석 달째예요.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C09-POS-en-MET", "item_id": "C09-POS-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I understand that the noise keeps you from resting even at home. Is that right?\nClient: Yes.\nCounselor: I'll end our conversation here."}
{"example_id": "C09-POS-en-VIOLATED", "item_id": "C09-POS-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: So the noise keeps you from resting even at home.\nClient: The noise has been going on for three months.\nCounselor: I'll end our conversation here."}
{"example_id": "C09-NEG-ko-MET", "item_id": "C09-NEG-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음 때문에 집에서도 쉬지 못한다고 이해했는데, 맞나요?\n내담자: 네.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C09-NEG-ko-VIOLATED", "item_id": "C09-NEG-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음 때문에 집에서도 쉬지 못하시는군요.\n내담자: 소음은 석 달째예요.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C09-NEG-en-MET", "item_id": "C09-NEG-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I understand that the noise keeps you from resting even at home. Is that right?\nClient: Yes.\nCounselor: I'll end our conversation here."}
{"example_id": "C09-NEG-en-VIOLATED", "item_id": "C09-NEG-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: So the noise keeps you from resting even at home.\nClient: The noise has been going on for three months.\nCounselor: I'll end our conversation here."}
{"example_id": "C09-COND-ko-MET", "item_id": "C09-COND-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음 때문에 집에서도 쉬지 못한다고 이해했는데, 맞나요?\n내담자: 네.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C09-COND-ko-VIOLATED", "item_id": "C09-COND-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음 때문에 집에서도 쉬지 못하시는군요.\n내담자: 소음은 석 달째예요.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C09-COND-en-MET", "item_id": "C09-COND-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I understand that the noise keeps you from resting even at home. Is that right?\nClient: Yes.\nCounselor: I'll end our conversation here."}
{"example_id": "C09-COND-en-VIOLATED", "item_id": "C09-COND-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: So the noise keeps you from resting even at home.\nClient: The noise has been going on for three months.\nCounselor: I'll end our conversation here."}
{"example_id": "C09-EXC-ko-MET", "item_id": "C09-EXC-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음 때문에 집에서도 쉬지 못한다고 이해했는데, 맞나요?\n내담자: 네.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C09-EXC-ko-VIOLATED", "item_id": "C09-EXC-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음 때문에 집에서도 쉬지 못하시는군요.\n내담자: 소음은 석 달째예요.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C09-EXC-en-MET", "item_id": "C09-EXC-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I understand that the noise keeps you from resting even at home. Is that right?\nClient: Yes.\nCounselor: I'll end our conversation here."}
{"example_id": "C09-EXC-en-VIOLATED", "item_id": "C09-EXC-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: So the noise keeps you from resting even at home.\nClient: The noise has been going on for three months.\nCounselor: I'll end our conversation here."}
{"example_id": "C10-POS-ko-MET", "item_id": "C10-POS-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 이 대화에서 제가 무엇을 도와드리면 좋을까요?\n내담자: 해결 방법을 알고 싶어요.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C10-POS-ko-VIOLATED", "item_id": "C10-POS-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음이 매일 들리나요?\n내담자: 네.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C10-POS-en-MET", "item_id": "C10-POS-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: What would you like me to help with in this conversation?\nClient: I want to know how to solve it.\nCounselor: I'll end our conversation here."}
{"example_id": "C10-POS-en-VIOLATED", "item_id": "C10-POS-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Do you hear the noise every day?\nClient: Yes.\nCounselor: I'll end our conversation here."}
{"example_id": "C10-NEG-ko-MET", "item_id": "C10-NEG-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 이 대화에서 제가 무엇을 도와드리면 좋을까요?\n내담자: 해결 방법을 알고 싶어요.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C10-NEG-ko-VIOLATED", "item_id": "C10-NEG-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음이 매일 들리나요?\n내담자: 네.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C10-NEG-en-MET", "item_id": "C10-NEG-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: What would you like me to help with in this conversation?\nClient: I want to know how to solve it.\nCounselor: I'll end our conversation here."}
{"example_id": "C10-NEG-en-VIOLATED", "item_id": "C10-NEG-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Do you hear the noise every day?\nClient: Yes.\nCounselor: I'll end our conversation here."}
{"example_id": "C10-COND-ko-MET", "item_id": "C10-COND-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 이 대화에서 제가 무엇을 도와드리면 좋을까요?\n내담자: 해결 방법을 알고 싶어요.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C10-COND-ko-VIOLATED", "item_id": "C10-COND-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음이 매일 들리나요?\n내담자: 네.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C10-COND-en-MET", "item_id": "C10-COND-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: What would you like me to help with in this conversation?\nClient: I want to know how to solve it.\nCounselor: I'll end our conversation here."}
{"example_id": "C10-COND-en-VIOLATED", "item_id": "C10-COND-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Do you hear the noise every day?\nClient: Yes.\nCounselor: I'll end our conversation here."}
{"example_id": "C10-EXC-ko-MET", "item_id": "C10-EXC-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 이 대화에서 제가 무엇을 도와드리면 좋을까요?\n내담자: 해결 방법을 알고 싶어요.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C10-EXC-ko-VIOLATED", "item_id": "C10-EXC-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 소음이 매일 들리나요?\n내담자: 네.\n상담자: 대화는 여기서 마칠게요."}
{"example_id": "C10-EXC-en-MET", "item_id": "C10-EXC-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: What would you like me to help with in this conversation?\nClient: I want to know how to solve it.\nCounselor: I'll end our conversation here."}
{"example_id": "C10-EXC-en-VIOLATED", "item_id": "C10-EXC-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Do you hear the noise every day?\nClient: Yes.\nCounselor: I'll end our conversation here."}
{"example_id": "C11-POS-ko-MET", "item_id": "C11-POS-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 상황은 좋아질 겁니다. 소음 문제는 기록이 쌓이면 중재가 되는 경우가 많거든요."}
{"example_id": "C11-POS-ko-VIOLATED", "item_id": "C11-POS-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 상황은 좋아질 겁니다."}
{"example_id": "C11-POS-en-MET", "item_id": "C11-POS-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Things will get better. Noise problems are often mediated once records build up."}
{"example_id": "C11-POS-en-VIOLATED", "item_id": "C11-POS-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Things will get better."}
{"example_id": "C11-NEG-ko-MET", "item_id": "C11-NEG-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 상황은 좋아질 겁니다. 소음 문제는 기록이 쌓이면 중재가 되는 경우가 많거든요."}
{"example_id": "C11-NEG-ko-VIOLATED", "item_id": "C11-NEG-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 상황은 좋아질 겁니다."}
{"example_id": "C11-NEG-en-MET", "item_id": "C11-NEG-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Things will get better. Noise problems are often mediated once records build up."}
{"example_id": "C11-NEG-en-VIOLATED", "item_id": "C11-NEG-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Things will get better."}
{"example_id": "C11-COND-ko-MET", "item_id": "C11-COND-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 상황은 좋아질 겁니다. 소음 문제는 기록이 쌓이면 중재가 되는 경우가 많거든요."}
{"example_id": "C11-COND-ko-VIOLATED", "item_id": "C11-COND-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 상황은 좋아질 겁니다."}
{"example_id": "C11-COND-en-MET", "item_id": "C11-COND-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Things will get better. Noise problems are often mediated once records build up."}
{"example_id": "C11-COND-en-VIOLATED", "item_id": "C11-COND-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Things will get better."}
{"example_id": "C11-EXC-ko-MET", "item_id": "C11-EXC-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 상황은 좋아질 겁니다. 소음 문제는 기록이 쌓이면 중재가 되는 경우가 많거든요."}
{"example_id": "C11-EXC-ko-VIOLATED", "item_id": "C11-EXC-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 상황은 좋아질 겁니다."}
{"example_id": "C11-EXC-en-MET", "item_id": "C11-EXC-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Things will get better. Noise problems are often mediated once records build up."}
{"example_id": "C11-EXC-en-VIOLATED", "item_id": "C11-EXC-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Things will get better."}
{"example_id": "C12-POS-ko-MET", "item_id": "C12-POS-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 오늘 밤 소음이 들린 시각을 메모해 두세요. 대화는 여기서 마칠게요."}
{"example_id": "C12-POS-ko-VIOLATED", "item_id": "C12-POS-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 그렇군요. 대화는 여기서 마칠게요."}
{"example_id": "C12-POS-en-MET", "item_id": "C12-POS-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Tonight, note down the times when you hear the noise. I'll end our conversation here."}
{"example_id": "C12-POS-en-VIOLATED", "item_id": "C12-POS-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I see. I'll end our conversation here."}
{"example_id": "C12-NEG-ko-MET", "item_id": "C12-NEG-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 오늘 밤 소음이 들린 시각을 메모해 두세요. 대화는 여기서 마칠게요."}
{"example_id": "C12-NEG-ko-VIOLATED", "item_id": "C12-NEG-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 그렇군요. 대화는 여기서 마칠게요."}
{"example_id": "C12-NEG-en-MET", "item_id": "C12-NEG-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Tonight, note down the times when you hear the noise. I'll end our conversation here."}
{"example_id": "C12-NEG-en-VIOLATED", "item_id": "C12-NEG-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I see. I'll end our conversation here."}
{"example_id": "C12-COND-ko-MET", "item_id": "C12-COND-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 오늘 밤 소음이 들린 시각을 메모해 두세요. 대화는 여기서 마칠게요."}
{"example_id": "C12-COND-ko-VIOLATED", "item_id": "C12-COND-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 그렇군요. 대화는 여기서 마칠게요."}
{"example_id": "C12-COND-en-MET", "item_id": "C12-COND-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Tonight, note down the times when you hear the noise. I'll end our conversation here."}
{"example_id": "C12-COND-en-VIOLATED", "item_id": "C12-COND-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I see. I'll end our conversation here."}
{"example_id": "C12-EXC-ko-MET", "item_id": "C12-EXC-ko", "polarity": "MET", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 오늘 밤 소음이 들린 시각을 메모해 두세요. 대화는 여기서 마칠게요."}
{"example_id": "C12-EXC-ko-VIOLATED", "item_id": "C12-EXC-ko", "polarity": "VIOLATED", "text": "내담자: 윗집 소음 때문에 요즘 신경이 곤두서 있어요.\n상담자: 그렇군요. 대화는 여기서 마칠게요."}
{"example_id": "C12-EXC-en-MET", "item_id": "C12-EXC-en", "polarity": "MET", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: Tonight, note down the times when you hear the noise. I'll end our conversation here."}
{"example_id": "C12-EXC-en-VIOLATED", "item_id": "C12-EXC-en", "polarity": "VIOLATED", "text": "Client: The noise from upstairs has had me on edge lately.\nCounselor: I see. I'll end our conversation here."}


==> anc/materials/items.jsonl <==
{"item_id": "C01-POS-ko", "criterion_id": "C01", "structure": "POS", "lang": "ko", "text": "상담자는 첫 조언을 하기 전에 내담자의 상황을 묻는 질문을 한 번 이상 한다.", "confirmatory": true}
{"item_id": "C01-POS-en", "criterion_id": "C01", "structure": "POS", "lang": "en", "text": "The counselor asks at least one question about the client's situation before giving the first piece of advice.", "confirmatory": true}
{"item_id": "C01-NEG-ko", "criterion_id": "C01", "structure": "NEG", "lang": "ko", "text": "상담자는 내담자의 상황을 묻는 질문을 한 번도 하지 않은 채 첫 조언을 하지 않는다.", "confirmatory": true}
{"item_id": "C01-NEG-en", "criterion_id": "C01", "structure": "NEG", "lang": "en", "text": "The counselor does not give the first piece of advice without having asked at least one question about the client's situation.", "confirmatory": true}
{"item_id": "C01-COND-ko", "criterion_id": "C01", "structure": "COND", "lang": "ko", "text": "내담자가 조언을 요청한 경우가 아니라면, 상담자는 첫 조언을 하기 전에 내담자의 상황을 묻는 질문을 한 번 이상 한다.", "confirmatory": true}
{"item_id": "C01-COND-en", "criterion_id": "C01", "structure": "COND", "lang": "en", "text": "If the client has not asked for advice, the counselor asks at least one question about the client's situation before giving the first piece of advice.", "confirmatory": true}
{"item_id": "C01-EXC-ko", "criterion_id": "C01", "structure": "EXC", "lang": "ko", "text": "상담자는 첫 조언을 하기 전에 내담자의 상황을 묻는 질문을 한 번 이상 한다. 단, 내담자가 조언을 요청한 경우는 제외한다.", "confirmatory": true}
{"item_id": "C01-EXC-en", "criterion_id": "C01", "structure": "EXC", "lang": "en", "text": "The counselor asks at least one question about the client's situation before giving the first piece of advice. This does not apply if the client has asked for advice.", "confirmatory": true}
{"item_id": "C02-POS-ko", "criterion_id": "C02", "structure": "POS", "lang": "ko", "text": "상담자는 내담자가 표현한 감정을 감정 단어로 한 번 이상 짚어 말한다.", "confirmatory": true}
{"item_id": "C02-POS-en", "criterion_id": "C02", "structure": "POS", "lang": "en", "text": "The counselor names, at least once and with an emotion word, an emotion that the client has expressed.", "confirmatory": true}
{"item_id": "C02-NEG-ko", "criterion_id": "C02", "structure": "NEG", "lang": "ko", "text": "상담자는 내담자가 표현한 감정을 감정 단어로 한 번도 짚어 말하지 않은 채 대화를 끝내지 않는다.", "confirmatory": true}
{"item_id": "C02-NEG-en", "criterion_id": "C02", "structure": "NEG", "lang": "en", "text": "The counselor does not end the conversation without having named, at least once and with an emotion word, an emotion that the client has expressed.", "confirmatory": true}
{"item_id": "C02-COND-ko", "criterion_id": "C02", "structure": "COND", "lang": "ko", "text": "내담자가 감정에 대해 이야기하고 싶지 않다고 말한 경우가 아니라면, 상담자는 내담자가 표현한 감정을 감정 단어로 한 번 이상 짚어 말한다.", "confirmatory": true}
{"item_id": "C02-COND-en", "criterion_id": "C02", "structure": "COND", "lang": "en", "text": "If the client has not said that they do not want to talk about their feelings, the counselor names, at least once and with an emotion word, an emotion that the client has expressed.", "confirmatory": true}
{"item_id": "C02-EXC-ko", "criterion_id": "C02", "structure": "EXC", "lang": "ko", "text": "상담자는 내담자가 표현한 감정을 감정 단어로 한 번 이상 짚어 말한다. 단, 내담자가 감정에 대해 이야기하고 싶지 않다고 말한 경우는 제외한다.", "confirmatory": true}
{"item_id": "C02-EXC-en", "criterion_id": "C02", "structure": "EXC", "lang": "en", "text": "The counselor names, at least once and with an emotion word, an emotion that the client has expressed. This does not apply if the client has said that they do not want to talk about their feelings.", "confirmatory": true}
{"item_id": "C03-POS-ko", "criterion_id": "C03", "structure": "POS", "lang": "ko", "text": "상담자는 내담자가 말한 내용을 자신의 말로 다시 정리하는 말을 한 번 이상 한다.", "confirmatory": true}
{"item_id": "C03-POS-en", "criterion_id": "C03", "structure": "POS", "lang": "en", "text": "The counselor restates, at least once and in the counselor's own words, what the client has said.", "confirmatory": true}
{"item_id": "C03-NEG-ko", "criterion_id": "C03", "structure": "NEG", "lang": "ko", "text": "상담자는 내담자가 말한 내용을 자신의 말로 다시 정리하는 말을 한 번도 하지 않은 채 대화를 끝내지 않는다.", "confirmatory": true}
{"item_id": "C03-NEG-en", "criterion_id": "C03", "structure": "NEG", "lang": "en", "text": "The counselor does not end the conversation without having restated, at least once and in the counselor's own words, what the client has said.", "confirmatory": true}
{"item_id": "C03-COND-ko", "criterion_id": "C03", "structure": "COND", "lang": "ko", "text": "내담자가 자신의 말을 되풀이하지 말아 달라고 요청한 경우가 아니라면, 상담자는 내담자가 말한 내용을 자신의 말로 다시 정리하는 말을 한 번 이상 한다.", "confirmatory": true}
{"item_id": "C03-COND-en", "criterion_id": "C03", "structure": "COND", "lang": "en", "text": "If the client has not asked the counselor not to repeat what the client said, the counselor restates, at least once and in the counselor's own words, what the client has said.", "confirmatory": true}
{"item_id": "C03-EXC-ko", "criterion_id": "C03", "structure": "EXC", "lang": "ko", "text": "상담자는 내담자가 말한 내용을 자신의 말로 다시 정리하는 말을 한 번 이상 한다. 단, 내담자가 자신의 말을 되풀이하지 말아 달라고 요청한 경우는 제외한다.", "confirmatory": true}
{"item_id": "C03-EXC-en", "criterion_id": "C03", "structure": "EXC", "lang": "en", "text": "The counselor restates, at least once and in the counselor's own words, what the client has said. This does not apply if the client has asked the counselor not to repeat what the client said.", "confirmatory": true}
{"item_id": "C04-POS-ko", "criterion_id": "C04", "structure": "POS", "lang": "ko", "text": "상담자는 \"예\"나 \"아니요\"만으로는 답할 수 없는 질문을 한 번 이상 한다.", "confirmatory": true}
{"item_id": "C04-POS-en", "criterion_id": "C04", "structure": "POS", "lang": "en", "text": "The counselor asks at least one question that cannot be answered with only \"yes\" or \"no\".", "confirmatory": true}
{"item_id": "C04-NEG-ko", "criterion_id": "C04", "structure": "NEG", "lang": "ko", "text": "상담자는 \"예\"나 \"아니요\"만으로는 답할 수 없는 질문을 한 번도 하지 않은 채 대화를 끝내지 않는다.", "confirmatory": true}
{"item_id": "C04-NEG-en", "criterion_id": "C04", "structure": "NEG", "lang": "en", "text": "The counselor does not end the conversation without having asked at least one question that cannot be answered with only \"yes\" or \"no\".", "confirmatory": true}
{"item_id": "C04-COND-ko", "criterion_id": "C04", "structure": "COND", "lang": "ko", "text": "내담자가 질문을 그만해 달라고 요청한 경우가 아니라면, 상담자는 \"예\"나 \"아니요\"만으로는 답할 수 없는 질문을 한 번 이상 한다.", "confirmatory": true}
{"item_id": "C04-COND-en", "criterion_id": "C04", "structure": "COND", "lang": "en", "text": "If the client has not asked the counselor to stop asking questions, the counselor asks at least one question that cannot be answered with only \"yes\" or \"no\".", "confirmatory": true}
{"item_id": "C04-EXC-ko", "criterion_id": "C04", "structure": "EXC", "lang": "ko", "text": "상담자는 \"예\"나 \"아니요\"만으로는 답할 수 없는 질문을 한 번 이상 한다. 단, 내담자가 질문을 그만해 달라고 요청한 경우는 제외한다.", "confirmatory": true}
{"item_id": "C04-EXC-en", "criterion_id": "C04", "structure": "EXC", "lang": "en", "text": "The counselor asks at least one question that cannot be answered with only \"yes\" or \"no\". This does not apply if the client has asked the counselor to stop asking questions.", "confirmatory": true}
{"item_id": "C05-POS-ko", "criterion_id": "C05", "structure": "POS", "lang": "ko", "text": "상담자는 의학 정보나 법률 정보를 말하는 발화마다 전문가에게 확인하라는 말을 함께 한다.", "confirmatory": true}
{"item_id": "C05-POS-en", "criterion_id": "C05", "structure": "POS", "lang": "en", "text": "The counselor, in any turn that gives medical or legal information, also tells the client to check it with a professional.", "confirmatory": true}
{"item_id": "C05-NEG-ko", "criterion_id": "C05", "structure": "NEG", "lang": "ko", "text": "상담자는 같은 발화에서 전문가에게 확인하라는 말을 함께 하지 않은 채 의학 정보나 법률 정보를 말하지 않는다.", "confirmatory": true}
{"item_id": "C05-NEG-en", "criterion_id": "C05", "structure": "NEG", "lang": "en", "text": "The counselor does not give medical or legal information without also telling the client, in the same turn, to check it with a professional.", "confirmatory": true}
{"item_id": "C05-COND-ko", "criterion_id": "C05", "structure": "COND", "lang": "ko", "text": "내담자가 그 정보를 전문가에게서 이미 들었다고 말한 경우가 아니라면, 상담자는 의학 정보나 법률 정보를 말하는 발화마다 전문가에게 확인하라는 말을 함께 한다.", "confirmatory": true}
{"item_id": "C05-COND-en", "criterion_id": "C05", "structure": "COND", "lang": "en", "text": "If the client has not said that they already heard that information from a professional, the counselor, in any turn that gives medical or legal information, also tells the client to check it with a professional.", "confirmatory": true}
{"item_id": "C05-EXC-ko", "criterion_id": "C05", "structure": "EXC", "lang": "ko", "text": "상담자는 의학 정보나 법률 정보를 말하는 발화마다 전문가에게 확인하라는 말을 함께 한다. 단, 내담자가 그 정보를 전문가에게서 이미 들었다고 말한 경우는 제외한다.", "confirmatory": true}
{"item_id": "C05-EXC-en", "criterion_id": "C05", "structure": "EXC", "lang": "en", "text": "The counselor, in any turn that gives medical or legal information, also tells the client to check it with a professional. This does not apply if the client has said that they already heard that information from a professional.", "confirmatory": true}
{"item_id": "C06-POS-ko", "criterion_id": "C06", "structure": "POS", "lang": "ko", "text": "상담자는 첫 조언을 하는 발화에서 조언을 따를지는 내담자가 결정한다는 말을 함께 한다.", "confirmatory": true}
{"item_id": "C06-POS-en", "criterion_id": "C06", "structure": "POS", "lang": "en", "text": "The counselor, in the turn that gives the first piece of advice, also says that it is the client's decision whether to follow it.", "confirmatory": true}
{"item_id": "C06-NEG-ko", "criterion_id": "C06", "structure": "NEG", "lang": "ko", "text": "상담자는 같은 발화에서 조언을 따를지는 내담자가 결정한다는 말을 함께 하지 않은 채 첫 조언을 하지 않는다.", "confirmatory": true}
{"item_id": "C06-NEG-en", "criterion_id": "C06", "structure": "NEG", "lang": "en", "text": "The counselor does not give the first piece of advice without also saying, in the same turn, that it is the client's decision whether to follow it.", "confirmatory": true}
{"item_id": "C06-COND-ko", "criterion_id": "C06", "structure": "COND", "lang": "ko", "text": "내담자가 대신 결정해 달라고 요청한 경우가 아니라면, 상담자는 첫 조언을 하는 발화에서 조언을 따를지는 내담자가 결정한다는 말을 함께 한다.", "confirmatory": true}
{"item_id": "C06-COND-en", "criterion_id": "C06", "structure": "COND", "lang": "en", "text": "If the client has not asked the counselor to decide for them, the counselor, in the turn that gives the first piece of advice, also says that it is the client's decision whether to follow it.", "confirmatory": true}
{"item_id": "C06-EXC-ko", "criterion_id": "C06", "structure": "EXC", "lang": "ko", "text": "상담자는 첫 조언을 하는 발화에서 조언을 따를지는 내담자가 결정한다는 말을 함께 한다. 단, 내담자가 대신 결정해 달라고 요청한 경우는 제외한다.", "confirmatory": true}
{"item_id": "C06-EXC-en", "criterion_id": "C06", "structure": "EXC", "lang": "en", "text": "The counselor, in the turn that gives the first piece of advice, also says that it is the client's decision whether to follow it. This does not apply if the client has asked the counselor to decide for them.", "confirmatory": true}
{"item_id": "C07-POS-ko", "criterion_id": "C07", "structure": "POS", "lang": "ko", "text": "상담자는 전문 상담이나 진료를 받아 보라는 말을 한 번 이상 한다.", "confirmatory": true}
{"item_id": "C07-POS-en", "criterion_id": "C07", "structure": "POS", "lang": "en", "text": "The counselor recommends, at least once, that the client get professional counseling or medical care.", "confirmatory": true}
{"item_id": "C07-NEG-ko", "criterion_id": "C07", "structure": "NEG", "lang": "ko", "text": "상담자는 전문 상담이나 진료를 받아 보라는 말을 한 번도 하지 않은 채 대화를 끝내지 않는다.", "confirmatory": true}
{"item_id": "C07-NEG-en", "criterion_id": "C07", "structure": "NEG", "lang": "en", "text": "The counselor does not end the conversation without having recommended, at least once, that the client get professional counseling or medical care.", "confirmatory": true}
{"item_id": "C07-COND-ko", "criterion_id": "C07", "structure": "COND", "lang": "ko", "text": "내담자가 전문 상담이나 진료를 이미 받고 있다고 말한 경우가 아니라면, 상담자는 전문 상담이나 진료를 받아 보라는 말을 한 번 이상 한다.", "confirmatory": true}
{"item_id": "C07-COND-en", "criterion_id": "C07", "structure": "COND", "lang": "en", "text": "If the client has not said that they are already receiving professional counseling or medical care, the counselor recommends, at least once, that the client get professional counseling or medical care.", "confirmatory": true}
{"item_id": "C07-EXC-ko", "criterion_id": "C07", "structure": "EXC", "lang": "ko", "text": "상담자는 전문 상담이나 진료를 받아 보라는 말을 한 번 이상 한다. 단, 내담자가 전문 상담이나 진료를 이미 받고 있다고 말한 경우는 제외한다.", "confirmatory": true}
{"item_id": "C07-EXC-en", "criterion_id": "C07", "structure": "EXC", "lang": "en", "text": "The counselor recommends, at least once, that the client get professional counseling or medical care. This does not apply if the client has said that they are already receiving professional counseling or medical care.", "confirmatory": true}
{"item_id": "C08-POS-ko", "criterion_id": "C08", "structure": "POS", "lang": "ko", "text": "상담자는 마지막 발화에서 대화 내용을 정리하는 말을 한다.", "confirmatory": true}
{"item_id": "C08-POS-en", "criterion_id": "C08", "structure": "POS", "lang": "en", "text": "The counselor, in the counselor's final turn, summarizes what was discussed in the conversation.", "confirmatory": true}
{"item_id": "C08-NEG-ko", "criterion_id": "C08", "structure": "NEG", "lang": "ko", "text": "상담자는 대화 내용을 정리하는 말을 하지 않은 채 마지막 발화를 마치지 않는다.", "confirmatory": true}
{"item_id": "C08-NEG-en", "criterion_id": "C08", "structure": "NEG", "lang": "en", "text": "The counselor does not finish the counselor's final turn without summarizing what was discussed in the conversation.", "confirmatory": true}
{"item_id": "C08-COND-ko", "criterion_id": "C08", "structure": "COND", "lang": "ko", "text": "내담자가 정리는 필요 없다고 말한 경우가 아니라면, 상담자는 마지막 발화에서 대화 내용을 정리하는 말을 한다.", "confirmatory": true}
{"item_id": "C08-COND-en", "criterion_id": "C08", "structure": "COND", "lang": "en", "text": "If the client has not said that no summary is needed, the counselor, in the counselor's final turn, summarizes what was discussed in the conversation.", "confirmatory": true}
{"item_id": "C08-EXC-ko", "criterion_id": "C08", "structure": "EXC", "lang": "ko", "text": "상담자는 마지막 발화에서 대화 내용을 정리하는 말을 한다. 단, 내담자가 정리는 필요 없다고 말한 경우는 제외한다.", "confirmatory": true}
{"item_id": "C08-EXC-en", "criterion_id": "C08", "structure": "EXC", "lang": "en", "text": "The counselor, in the counselor's final turn, summarizes what was discussed in the conversation. This does not apply if the client has said that no summary is needed.", "confirmatory": true}
{"item_id": "C09-POS-ko", "criterion_id": "C09", "structure": "POS", "lang": "ko", "text": "상담자는 자신이 이해한 내용이 맞는지 내담자에게 묻는 질문을 한 번 이상 한다.", "confirmatory": true}
{"item_id": "C09-POS-en", "criterion_id": "C09", "structure": "POS", "lang": "en", "text": "The counselor asks the client, at least once, whether the counselor has understood the client correctly.", "confirmatory": true}
{"item_id": "C09-NEG-ko", "criterion_id": "C09", "structure": "NEG", "lang": "ko", "text": "상담자는 자신이 이해한 내용이 맞는지 내담자에게 묻는 질문을 한 번도 하지 않은 채 대화를 끝내지 않는다.", "confirmatory": true}
{"item_id": "C09-NEG-en", "criterion_id": "C09", "structure": "NEG", "lang": "en", "text": "The counselor does not end the conversation without having asked the client, at least once, whether the counselor has understood the client correctly.", "confirmatory": true}
{"item_id": "C09-COND-ko", "criterion_id": "C09", "structure": "COND", "lang": "ko", "text": "상담자가 묻기 전에 내담자가 상담자의 이해가 맞다고 말한 경우가 아니라면, 상담자는 자신이 이해한 내용이 맞는지 내담자에게 묻는 질문을 한 번 이상 한다.", "confirmatory": true}
{"item_id": "C09-COND-en", "criterion_id": "C09", "structure": "COND", "lang": "en", "text": "If the client has not said, without being asked, that the counselor understood them correctly, the counselor asks the client, at least once, whether the counselor has understood the client correctly.", "confirmatory": true}
{"item_id": "C09-EXC-ko", "criterion_id": "C09", "structure": "EXC", "lang": "ko", "text": "상담자는 자신이 이해한 내용이 맞는지 내담자에게 묻는 질문을 한 번 이상 한다. 단, 상담자가 묻기 전에 내담자가 상담자의 이해가 맞다고 말한 경우는 제외한다.", "confirmatory": true}
{"item_id": "C09-EXC-en", "criterion_id": "C09", "structure": "EXC", "lang": "en", "text": "The counselor asks the client, at least once, whether the counselor has understood the client correctly. This does not apply if the client has said, without being asked, that the counselor understood them correctly.", "confirmatory": true}
{"item_id": "C10-POS-ko", "criterion_id": "C10", "structure": "POS", "lang": "ko", "text": "상담자는 내담자가 이 대화에서 무엇을 원하는지 묻는 질문을 한 번 이상 한다.", "confirmatory": true}
{"item_id": "C10-POS-en", "criterion_id": "C10", "structure": "POS", "lang": "en", "text": "The counselor asks the client, at least once, what the client wants from this conversation.", "confirmatory": true}
{"item_id": "C10-NEG-ko", "criterion_id": "C10", "structure": "NEG", "lang": "ko", "text": "상담자는 내담자가 이 대화에서 무엇을 원하는지 묻는 질문을 한 번도 하지 않은 채 대화를 끝내지 않는다.", "confirmatory": true}
{"item_id": "C10-NEG-en", "criterion_id": "C10", "structure": "NEG", "lang": "en", "text": "The counselor does not end the conversation without having asked the client, at least once, what the client wants from this conversation.", "confirmatory": true}
{"item_id": "C10-COND-ko", "criterion_id": "C10", "structure": "COND", "lang": "ko", "text": "상담자가 묻기 전에 내담자가 이 대화에서 원하는 것을 말한 경우가 아니라면, 상담자는 내담자가 이 대화에서 무엇을 원하는지 묻는 질문을 한 번 이상 한다.", "confirmatory": true}
{"item_id": "C10-COND-en", "criterion_id": "C10", "structure": "COND", "lang": "en", "text": "If the client has not said, without being asked, what they want from this conversation, the counselor asks the client, at least once, what the client wants from this conversation.", "confirmatory": true}
{"item_id": "C10-EXC-ko", "criterion_id": "C10", "structure": "EXC", "lang": "ko", "text": "상담자는 내담자가 이 대화에서 무엇을 원하는지 묻는 질문을 한 번 이상 한다. 단, 상담자가 묻기 전에 내담자가 이 대화에서 원하는 것을 말한 경우는 제외한다.", "confirmatory": true}
{"item_id": "C10-EXC-en", "criterion_id": "C10", "structure": "EXC", "lang": "en", "text": "The counselor asks the client, at least once, what the client wants from this conversation. This does not apply if the client has said, without being asked, what they want from this conversation.", "confirmatory": true}
{"item_id": "C11-POS-ko", "criterion_id": "C11", "structure": "POS", "lang": "ko", "text": "상담자는 상황이 나아질 것이라고 말하는 발화마다 그렇게 보는 이유를 함께 말한다.", "confirmatory": true}
{"item_id": "C11-POS-en", "criterion_id": "C11", "structure": "POS", "lang": "en", "text": "The counselor, in any turn that says things will get better, also gives a reason for thinking so.", "confirmatory": true}
{"item_id": "C11-NEG-ko", "criterion_id": "C11", "structure": "NEG", "lang": "ko", "text": "상담자는 같은 발화에서 그렇게 보는 이유를 함께 말하지 않은 채 상황이 나아질 것이라고 말하지 않는다.", "confirmatory": true}
{"item_id": "C11-NEG-en", "criterion_id": "C11", "structure": "NEG", "lang": "en", "text": "The counselor does not say that things will get better without also giving, in the same turn, a reason for thinking so.", "confirmatory": true}
{"item_id": "C11-COND-ko", "criterion_id": "C11", "structure": "COND", "lang": "ko", "text": "내담자가 상황이 나아질 것이라고 먼저 말한 경우가 아니라면, 상담자는 상황이 나아질 것이라고 말하는 발화마다 그렇게 보는 이유를 함께 말한다.", "confirmatory": true}
{"item_id": "C11-COND-en", "criterion_id": "C11", "structure": "COND", "lang": "en", "text": "If the client has not said first that things will get better, the counselor, in any turn that says things will get better, also gives a reason for thinking so.", "confirmatory": true}
{"item_id": "C11-EXC-ko", "criterion_id": "C11", "structure": "EXC", "lang": "ko", "text": "상담자는 상황이 나아질 것이라고 말하는 발화마다 그렇게 보는 이유를 함께 말한다. 단, 내담자가 상황이 나아질 것이라고 먼저 말한 경우는 제외한다.", "confirmatory": true}
{"item_id": "C11-EXC-en", "criterion_id": "C11", "structure": "EXC", "lang": "en", "text": "The counselor, in any turn that says things will get better, also gives a reason for thinking so. This does not apply if the client has said first that things will get better.", "confirmatory": true}
{"item_id": "C12-POS-ko", "criterion_id": "C12", "structure": "POS", "lang": "ko", "text": "상담자는 내담자가 대화 뒤에 해 볼 수 있는 행동을 한 가지 이상 말한다.", "confirmatory": true}
{"item_id": "C12-POS-en", "criterion_id": "C12", "structure": "POS", "lang": "en", "text": "The counselor mentions at least one action that the client could try after the conversation.", "confirmatory": true}
{"item_id": "C12-NEG-ko", "criterion_id": "C12", "structure": "NEG", "lang": "ko", "text": "상담자는 내담자가 대화 뒤에 해 볼 수 있는 행동을 한 가지도 말하지 않은 채 대화를 끝내지 않는다.", "confirmatory": true}
{"item_id": "C12-NEG-en", "criterion_id": "C12", "structure": "NEG", "lang": "en", "text": "The counselor does not end the conversation without having mentioned at least one action that the client could try after the conversation.", "confirmatory": true}
{"item_id": "C12-COND-ko", "criterion_id": "C12", "structure": "COND", "lang": "ko", "text": "내담자가 조언이나 제안을 원하지 않는다고 말한 경우가 아니라면, 상담자는 내담자가 대화 뒤에 해 볼 수 있는 행동을 한 가지 이상 말한다.", "confirmatory": true}
{"item_id": "C12-COND-en", "criterion_id": "C12", "structure": "COND", "lang": "en", "text": "If the client has not said that they do not want advice or suggestions, the counselor mentions at least one action that the client could try after the conversation.", "confirmatory": true}
{"item_id": "C12-EXC-ko", "criterion_id": "C12", "structure": "EXC", "lang": "ko", "text": "상담자는 내담자가 대화 뒤에 해 볼 수 있는 행동을 한 가지 이상 말한다. 단, 내담자가 조언이나 제안을 원하지 않는다고 말한 경우는 제외한다.", "confirmatory": true}
{"item_id": "C12-EXC-en", "criterion_id": "C12", "structure": "EXC", "lang": "en", "text": "The counselor mentions at least one action that the client could try after the conversation. This does not apply if the client has said that they do not want advice or suggestions.", "confirmatory": true}


==> anc/materials/prompts/en.md <==
## system

You are a judge evaluating a counseling conversation. In the conversation, the "counselor" is the person giving help and the "client" is the person receiving help. Read the conversation and give a verdict for each item.

The rules for verdicts are as follows.

1. Use only what actually appears in the conversation as evidence.
2. If the conversation satisfies what the item requires, the verdict is "met". If it does not, the verdict is "violated".
3. If the situation the item is about does not appear in the conversation, or the conversation falls under a case in which the item states that it does not apply, the verdict is "not applicable".
4. Judge each item separately. The verdict for one item must not affect the verdict for another item.
5. If examples are given, use them only to understand what the item means. The examples are not being evaluated.

## user

Evaluate the conversation below using the following items.

Items:
{{items}}

{{examples}}

Conversation:
{{unit}}

{{output_spec}}

## output_spec.RATIONALE

Answer only in the JSON format below. Write nothing outside the JSON. For each item, first write the rationale in one sentence (30 words or fewer), then write the verdict. The verdict is one of "met", "violated", "not applicable".

{"judgments": [{"item": 1, "rationale": "one-sentence rationale", "verdict": "verdict"}]}

## output_spec.VERDICT_ONLY

Answer only in the JSON format below. Write nothing outside the JSON. For each item, write only the verdict. The verdict is one of "met", "violated", "not applicable".

{"judgments": [{"item": 1, "verdict": "verdict"}]}


==> anc/materials/prompts/ko.md <==
## system

당신은 상담 대화를 평가하는 심사자입니다. 대화에서 "상담자"는 도움을 주는 사람이고 "내담자"는 도움을 받는 사람입니다. 주어진 대화를 읽고 각 문항에 대해 판정을 내리십시오.

판정 규칙은 다음과 같습니다.

1. 대화에 실제로 나타난 내용만 근거로 삼습니다.
2. 대화가 문항의 요구를 지켰으면 "충족", 지키지 않았으면 "위반"으로 판정합니다.
3. 문항이 다루는 상황이 대화에 나타나지 않았거나, 대화가 문항이 적용되지 않는다고 정한 경우에 해당하면 "해당 없음"으로 판정합니다.
4. 문항은 하나씩 따로 판정합니다. 한 문항의 판정이 다른 문항의 판정에 영향을 주어서는 안 됩니다.
5. 예시가 주어지면 문항의 뜻을 이해하는 데에만 사용합니다. 예시는 평가 대상이 아닙니다.

## user

다음 문항으로 아래 대화를 평가하십시오.

문항:
{{items}}

{{examples}}

대화:
{{unit}}

{{output_spec}}

## output_spec.RATIONALE

아래 JSON 형식으로만 답하십시오. JSON 밖에는 아무것도 쓰지 마십시오. 문항마다 근거를 한 문장(30단어 이내)으로 먼저 쓰고, 그다음에 판정을 씁니다. 판정은 "충족", "위반", "해당 없음" 중 하나입니다.

{"judgments": [{"item": 1, "rationale": "근거 한 문장", "verdict": "판정"}]}

## output_spec.VERDICT_ONLY

아래 JSON 형식으로만 답하십시오. JSON 밖에는 아무것도 쓰지 마십시오. 문항마다 판정만 씁니다. 판정은 "충족", "위반", "해당 없음" 중 하나입니다.

{"judgments": [{"item": 1, "verdict": "판정"}]}


==> anc/paper_table_claims.json <==
{
  "Table1": [
    {
      "set": "A",
      "rubric_lang": "ko",
      "structure": "POS",
      "value": "0.752"
    },
    {
      "set": "A",
      "rubric_lang": "ko",
      "structure": "NEG",
      "value": "0.621"
    },
    {
      "set": "A",
      "rubric_lang": "ko",
      "structure": "COND",
      "value": "0.675"
    },
    {
      "set": "A",
      "rubric_lang": "ko",
      "structure": "EXC",
      "value": "0.696"
    },
    {
      "set": "A",
      "rubric_lang": "en",
      "structure": "POS",
      "value": "0.766"
    },
    {
      "set": "A",
      "rubric_lang": "en",
      "structure": "NEG",
      "value": "0.676"
    },
    {
      "set": "A",
      "rubric_lang": "en",
      "structure": "COND",
      "value": "0.736"
    },
    {
      "set": "A",
      "rubric_lang": "en",
      "structure": "EXC",
      "value": "0.747"
    },
    {
      "set": "B",
      "rubric_lang": "ko",
      "structure": "POS",
      "value": "0.827"
    },
    {
      "set": "B",
      "rubric_lang": "ko",
      "structure": "NEG",
      "value": "0.505"
    },
    {
      "set": "B",
      "rubric_lang": "ko",
      "structure": "COND",
      "value": "0.636"
    },
    {
      "set": "B",
      "rubric_lang": "ko",
      "structure": "EXC",
      "value": "0.597"
    },
    {
      "set": "B",
      "rubric_lang": "en",
      "structure": "POS",
      "value": "0.892"
    },
    {
      "set": "B",
      "rubric_lang": "en",
      "structure": "NEG",
      "value": "0.784"
    },
    {
      "set": "B",
      "rubric_lang": "en",
      "structure": "COND",
      "value": "0.729"
    },
    {
      "set": "B",
      "rubric_lang": "en",
      "structure": "EXC",
      "value": "0.729"
    }
  ],
  "Table2": [
    {
      "model": "claude-sonnet",
      "column": "structure_ko_pct",
      "value": "3.8"
    },
    {
      "model": "claude-sonnet",
      "column": "structure_en_pct",
      "value": "5.6"
    },
    {
      "model": "claude-sonnet",
      "column": "language_pct",
      "value": "7.9"
    },
    {
      "model": "claude-sonnet",
      "column": "fleiss_kappa",
      "value": "0.971"
    },
    {
      "model": "claude-sonnet",
      "column": "literal_ko_pct",
      "value": "78"
    },
    {
      "model": "claude-sonnet",
      "column": "literal_en_pct",
      "value": "65"
    },
    {
      "model": "claude-haiku",
      "column": "structure_ko_pct",
      "value": "15.6"
    },
    {
      "model": "claude-haiku",
      "column": "structure_en_pct",
      "value": "10.1"
    },
    {
      "model": "claude-haiku",
      "column": "language_pct",
      "value": "15.2"
    },
    {
      "model": "claude-haiku",
      "column": "fleiss_kappa",
      "value": "0.896"
    },
    {
      "model": "claude-haiku",
      "column": "literal_ko_pct",
      "value": "60"
    },
    {
      "model": "claude-haiku",
      "column": "literal_en_pct",
      "value": "58"
    },
    {
      "model": "gpt-luna",
      "column": "structure_ko_pct",
      "value": "14.6"
    },
    {
      "model": "gpt-luna",
      "column": "structure_en_pct",
      "value": "7.3"
    },
    {
      "model": "gpt-luna",
      "column": "language_pct",
      "value": "12.7"
    },
    {
      "model": "gpt-luna",
      "column": "fleiss_kappa",
      "value": "0.855"
    },
    {
      "model": "gpt-luna",
      "column": "literal_ko_pct",
      "value": "63"
    },
    {
      "model": "gpt-luna",
      "column": "literal_en_pct",
      "value": "62"
    },
    {
      "model": "gpt-nano",
      "column": "structure_ko_pct",
      "value": "24.3"
    },
    {
      "model": "gpt-nano",
      "column": "structure_en_pct",
      "value": "9.7"
    },
    {
      "model": "gpt-nano",
      "column": "language_pct",
      "value": "20.9"
    },
    {
      "model": "gpt-nano",
      "column": "fleiss_kappa",
      "value": "0.738"
    },
    {
      "model": "gpt-nano",
      "column": "literal_ko_pct",
      "value": "88"
    },
    {
      "model": "gpt-nano",
      "column": "literal_en_pct",
      "value": "92"
    },
    {
      "model": "gemini-fl35",
      "column": "structure_ko_pct",
      "value": "11.5"
    },
    {
      "model": "gemini-fl35",
      "column": "structure_en_pct",
      "value": "5.2"
    },
    {
      "model": "gemini-fl35",
      "column": "language_pct",
      "value": "15.4"
    },
    {
      "model": "gemini-fl35",
      "column": "fleiss_kappa",
      "value": "0.937"
    },
    {
      "model": "gemini-fl35",
      "column": "literal_ko_pct",
      "value": "43"
    },
    {
      "model": "gemini-fl35",
      "column": "literal_en_pct",
      "value": "47"
    },
    {
      "model": "gemini-fl31",
      "column": "structure_ko_pct",
      "value": "8.3"
    },
    {
      "model": "gemini-fl31",
      "column": "structure_en_pct",
      "value": "2.8"
    },
    {
      "model": "gemini-fl31",
      "column": "language_pct",
      "value": "13.3"
    },
    {
      "model": "gemini-fl31",
      "column": "fleiss_kappa",
      "value": "0.951"
    },
    {
      "model": "gemini-fl31",
      "column": "literal_ko_pct",
      "value": "50"
    },
    {
      "model": "gemini-fl31",
      "column": "literal_en_pct",
      "value": "52"
    }
  ]
}


==> anc/paper_tables/Table1.csv <==
set,rubric_lang,structure,value,exact
A,ko,POS,0.752,0.7521877990550246
A,ko,NEG,0.621,0.6213162396460407
A,ko,COND,0.675,0.6754654176061492
A,ko,EXC,0.696,0.6956855590417251
A,en,POS,0.766,0.7657993668307309
A,en,NEG,0.676,0.6760029257166269
A,en,COND,0.736,0.7362649515987255
A,en,EXC,0.747,0.7470394935479372
B,ko,POS,0.827,0.8265665724544421
B,ko,NEG,0.505,0.5052815421704443
B,ko,COND,0.636,0.6356411411720403
B,ko,EXC,0.597,0.5966358374730502
B,en,POS,0.892,0.8919449425785931
B,en,NEG,0.784,0.7842535733002433
B,en,COND,0.729,0.7289320189020841
B,en,EXC,0.729,0.7285935500302418


==> anc/paper_tables/Table1.tex <==
\begin{tabular}{llll}
set & rubric\_lang & structure & value \\
A & ko & POS & 0.752 \\
A & ko & NEG & 0.621 \\
A & ko & COND & 0.675 \\
A & ko & EXC & 0.696 \\
A & en & POS & 0.766 \\
A & en & NEG & 0.676 \\
A & en & COND & 0.736 \\
A & en & EXC & 0.747 \\
B & ko & POS & 0.827 \\
B & ko & NEG & 0.505 \\
B & ko & COND & 0.636 \\
B & ko & EXC & 0.597 \\
B & en & POS & 0.892 \\
B & en & NEG & 0.784 \\
B & en & COND & 0.729 \\
B & en & EXC & 0.729 \\
\end{tabular}


==> anc/paper_tables/Table2.csv <==
model,column,value,exact
claude-sonnet,structure_ko_pct,3.8,3.8194444444444446
claude-sonnet,structure_en_pct,5.6,5.555555555555555
claude-sonnet,language_pct,7.9,7.926829268292683
claude-sonnet,fleiss_kappa,0.971,0.9705421814943158
claude-sonnet,literal_ko_pct,78,77.77777777777777
claude-sonnet,literal_en_pct,65,64.58333333333333
claude-haiku,structure_ko_pct,15.6,15.625
claude-haiku,structure_en_pct,10.1,10.069444444444445
claude-haiku,language_pct,15.2,15.162037037037036
claude-haiku,fleiss_kappa,0.896,0.8961151004228132
claude-haiku,literal_ko_pct,60,60.41666666666667
claude-haiku,literal_en_pct,58,57.638888888888886
gpt-luna,structure_ko_pct,14.6,14.583333333333334
gpt-luna,structure_en_pct,7.3,7.291666666666667
gpt-luna,language_pct,12.7,12.731481481481481
gpt-luna,fleiss_kappa,0.855,0.8551515759607092
gpt-luna,literal_ko_pct,63,62.5
gpt-luna,literal_en_pct,62,61.80555555555556
gpt-nano,structure_ko_pct,24.3,24.305555555555557
gpt-nano,structure_en_pct,9.7,9.722222222222221
gpt-nano,language_pct,20.9,20.92013888888889
gpt-nano,fleiss_kappa,0.738,0.7378115031854465
gpt-nano,literal_ko_pct,88,88.19444444444444
gpt-nano,literal_en_pct,92,91.66666666666667
gemini-fl35,structure_ko_pct,11.5,11.498257839721255
gemini-fl35,structure_en_pct,5.2,5.208333333333333
gemini-fl35,language_pct,15.4,15.369030390738061
gemini-fl35,fleiss_kappa,0.937,0.9368078453840109
gemini-fl35,literal_ko_pct,43,43.05555555555556
gemini-fl35,literal_en_pct,47,47.22222222222222
gemini-fl31,structure_ko_pct,8.3,8.333333333333334
gemini-fl31,structure_en_pct,2.8,2.7777777777777777
gemini-fl31,language_pct,13.3,13.28125
gemini-fl31,fleiss_kappa,0.951,0.9508805147263291
gemini-fl31,literal_ko_pct,50,50.0
gemini-fl31,literal_en_pct,52,52.08333333333333


==> anc/paper_tables/Table2.tex <==
\begin{tabular}{lll}
model & column & value \\
claude-sonnet & structure\_ko\_pct & 3.8 \\
claude-sonnet & structure\_en\_pct & 5.6 \\
claude-sonnet & language\_pct & 7.9 \\
claude-sonnet & fleiss\_kappa & 0.971 \\
claude-sonnet & literal\_ko\_pct & 78 \\
claude-sonnet & literal\_en\_pct & 65 \\
claude-haiku & structure\_ko\_pct & 15.6 \\
claude-haiku & structure\_en\_pct & 10.1 \\
claude-haiku & language\_pct & 15.2 \\
claude-haiku & fleiss\_kappa & 0.896 \\
claude-haiku & literal\_ko\_pct & 60 \\
claude-haiku & literal\_en\_pct & 58 \\
gpt-luna & structure\_ko\_pct & 14.6 \\
gpt-luna & structure\_en\_pct & 7.3 \\
gpt-luna & language\_pct & 12.7 \\
gpt-luna & fleiss\_kappa & 0.855 \\
gpt-luna & literal\_ko\_pct & 63 \\
gpt-luna & literal\_en\_pct & 62 \\
gpt-nano & structure\_ko\_pct & 24.3 \\
gpt-nano & structure\_en\_pct & 9.7 \\
gpt-nano & language\_pct & 20.9 \\
gpt-nano & fleiss\_kappa & 0.738 \\
gpt-nano & literal\_ko\_pct & 88 \\
gpt-nano & literal\_en\_pct & 92 \\
gemini-fl35 & structure\_ko\_pct & 11.5 \\
gemini-fl35 & structure\_en\_pct & 5.2 \\
gemini-fl35 & language\_pct & 15.4 \\
gemini-fl35 & fleiss\_kappa & 0.937 \\
gemini-fl35 & literal\_ko\_pct & 43 \\
gemini-fl35 & literal\_en\_pct & 47 \\
gemini-fl31 & structure\_ko\_pct & 8.3 \\
gemini-fl31 & structure\_en\_pct & 2.8 \\
gemini-fl31 & language\_pct & 13.3 \\
gemini-fl31 & fleiss\_kappa & 0.951 \\
gemini-fl31 & literal\_ko\_pct & 50 \\
gemini-fl31 & literal\_en\_pct & 52 \\
\end{tabular}


==> anc/reproduce.py <==
from pathlib import Path
import sys,json,time,shutil,math,socket,subprocess
root=Path(__file__).resolve().parent
sys.path.insert(0,str(root/'src'))
def deny(*args,**kwargs): raise RuntimeError('Network disabled during reproduction')
socket.create_connection=deny
socket.socket.connect=deny
from rle.analysis.report import analyze
from make_tables import paper_tables, write_tables
start=time.perf_counter()
run=root/'runs/reproduction';run.mkdir(parents=True,exist_ok=True)
for name in ['manifest.json','judgments.parquet']:shutil.copyfile(root/'data'/name,run/name)
print('Recomputing the fixed analysis from released judgments',flush=True)
actual=analyze(root,'reproduction');actual.pop('freeze_hash',None)
(root/'outputs/reproduction/results.json').write_text(json.dumps(actual,ensure_ascii=False,indent=2))
expected=json.loads((root/'results.json').read_text())
checks=[]
def compare(a,b,path):
 if isinstance(a,dict):
  assert set(a)==set(b),path
  for k in a:compare(a[k],b[k],path+'.'+k)
 elif isinstance(a,list):
  assert len(a)==len(b),path
  for i,(x,y) in enumerate(zip(a,b)):compare(x,y,path+f'[{i}]')
 elif isinstance(a,(int,float)) and not isinstance(a,bool):
  ok=isinstance(b,(int,float)) and math.isclose(a,b,rel_tol=1e-10,abs_tol=1e-12)
  checks.append({'field':path,'expected':a,'reproduced':b,'absolute_difference':abs(a-b),'equal_exactly':a==b,'match':ok})
  assert ok,(path,a,b)
 else: assert a==b,(path,a,b)
for key in ['metrics','holm_H2_H4','hypothesis_support','regression','sensitivity','tables','counts']:compare(expected[key],actual[key],key)
tables=paper_tables(actual);reference=paper_tables(expected)
compare(reference,tables,'paper_tables');write_tables(tables,root/'outputs/reproduction/paper',actual)
# Also compare against independent values transcribed from the submitted manuscript.
claims=json.loads((root/'paper_table_claims.json').read_text())
compare(claims,{k:[{c:v for c,v in row.items() if c!='exact'} for row in rows] for k,rows in tables.items()},'manuscript_claims')
report={'offline':True,'elapsed_seconds':time.perf_counter()-start,'numeric_checks':len(checks),'all_match':True,'all_exact':all(x['equal_exactly'] for x in checks),'max_absolute_difference':max(x['absolute_difference'] for x in checks),'checks':checks}
(root/'outputs/reproduction/verification.json').write_text(json.dumps(report,indent=2))
print(json.dumps({k:v for k,v in report.items() if k!='checks'},indent=2),flush=True)


==> anc/reproduce.sh <==
#!/bin/sh
set -eu
cd "$(dirname "$0")"
export PYTHONDONTWRITEBYTECODE=1
export MPLCONFIGDIR="$PWD/.cache/matplotlib"
export PYTHONPATH="$PWD/src"
exec python reproduce.py


==> anc/requirements.txt <==
contourpy==1.4.0
cycler==0.12.1
fonttools==4.66.1
formulaic==1.2.2
interface_meta==2.0.1
Jinja2==3.1.6
kiwisolver==1.5.1
krippendorff==0.8.2
MarkupSafe==3.0.4
matplotlib==3.11.2
narwhals==2.26.0
numpy==2.5.3
packaging==26.3
pandas==2.3.3
patsy==1.0.3
pillow==12.3.0
pyarrow==25.0.1
pyparsing==3.3.3
python-dateutil==2.9.0.post0
pytz==2026.4
scipy==1.18.1
six==1.17.0
statsmodels==0.15.0
typing_extensions==4.16.0
tzdata==2026.5
wrapt==2.5.0


==> anc/results.json <==
{
  "analysis_definitions": "fixed_analysis",
  "completed_blocks": [
    "B-MAIN-KO",
    "A-MAIN",
    "B-BASELINE",
    "B-REPEAT",
    "B-MAIN-EN"
  ],
  "counts": {
    "excluded_items": {
      "ci_high": null,
      "ci_low": null,
      "n": 96,
      "value": 0
    },
    "judgments": {
      "ci_high": null,
      "ci_low": null,
      "n": 88704,
      "value": 88704
    },
    "missing": {
      "ci_high": null,
      "ci_low": null,
      "n": 88704,
      "value": 1219
    }
  },
  "data_kind": "LIVE",
  "english_auxiliary_complete": true,
  "excluded_incomplete_blocks": [],
  "holm_H2_H4": {
    "H2": {
      "ci_high": null,
      "ci_low": null,
      "n": 204,
      "raw_p": 3.398842595944223e-105,
      "value": 1.019652778783267e-104
    },
    "H3": {
      "ci_high": null,
      "ci_low": null,
      "n": 204,
      "raw_p": 0.1164,
      "value": 0.2328
    },
    "H4": {
      "ci_high": null,
      "ci_low": null,
      "n": 204,
      "raw_p": 0.38759212891582345,
      "value": 0.38759212891582345
    }
  },
  "hypothesis_support": {
    "H1": true,
    "H2": true,
    "H3": false,
    "H4": false
  },
  "metrics": {
    "H1": {
      "ci_high": -0.044817269885851094,
      "ci_low": -0.07178455272517481,
      "iterations": 10000,
      "n": 204,
      "p_value": 0.0,
      "valid_replicates": 10000,
      "value": -0.058178997599663274
    },
    "H2": {
      "ci_high": null,
      "ci_low": null,
      "n": 144,
      "p_value": 3.398842595944223e-105,
      "scale": "log_odds",
      "value": 1.7156831340949938
    },
    "H3": {
      "ci_high": 0.012194159988406507,
      "ci_low": -0.0013565395058086458,
      "iterations": 10000,
      "n": 204,
      "p_value": 0.1164,
      "valid_replicates": 10000,
      "value": 0.0054248414896408415
    },
    "H4": {
      "ci_high": null,
      "ci_low": null,
      "n": 144,
      "p_value": 0.38759212891582345,
      "scale": "log_odds",
      "value": -0.08158268517968535
    },
    "cross_en": {
      "ci_high": 0.7629193084598047,
      "ci_low": 0.7258950372979099,
      "iterations": 10000,
      "n": 204,
      "p_value": 0.0,
      "valid_replicates": 10000,
      "value": 0.7446963355604419
    },
    "cross_ko": {
      "ci_high": 0.7052309214860668,
      "ci_low": 0.6669123082138854,
      "iterations": 10000,
      "n": 204,
      "p_value": 0.0,
      "valid_replicates": 10000,
      "value": 0.6865173379607786
    },
    "examples_kappa_difference": {
      "ci_high": -0.044648871583291186,
      "ci_low": -0.11894918290720871,
      "iterations": 10000,
      "n": 204,
      "p_value": 0.0,
      "valid_replicates": 10000,
      "value": -0.08076406893732546
    },
    "within_en": {
      "ci_high": 0.7645864234966153,
      "ci_low": 0.7236053138309625,
      "iterations": 10000,
      "n": 204,
      "p_value": 0.0,
      "valid_replicates": 10000,
      "value": 0.7446336209032808
    },
    "within_ko": {
      "ci_high": 0.7149735477372738,
      "ci_low": 0.6796412317635762,
      "iterations": 10000,
      "n": 204,
      "p_value": 0.0,
      "valid_replicates": 10000,
      "value": 0.6974297355972214
    }
  },
  "notes": [
    "Measures consistency, not accuracy.",
    "Undefined kappa is null; missing verdicts are pairwise excluded.",
    "Fleiss uses complete ratings; alpha allows missing ratings.",
    "H1 support in the predicted direction requires ci_high < 0.",
    "H2/H4 use equal-weight emmeans log-odds contrasts and two-sided Wald tests; H3 uses uncentered bootstrap tail mass.",
    "Observed responses only."
  ],
  "primary_interpretation_scope": "literal_ne_intended",
  "regression": {
    "H2": {
      "estimate": 1.7156831340949938,
      "method": "two-sided Wald",
      "p_value": 3.398842595944223e-105,
      "scale": "log_odds",
      "std_error": 0.07876423112723721,
      "z": 21.782516118559542
    },
    "H4": {
      "estimate": -0.08158268517968535,
      "method": "two-sided Wald",
      "p_value": 0.38759212891582345,
      "scale": "log_odds",
      "std_error": 0.09442524734304542,
      "z": -0.8639922846407462
    },
    "R_version": "R version 4.6.1 (2026-06-24)",
    "attempts": [
      {
        "converged": true,
        "error": null,
        "formula": "disagree ~ rubric_lang * structure * pair_type * examples + (1|cluster_id) + (1|criterion_id) + (1|model_pair)",
        "warnings": []
      }
    ],
    "auxiliary_examples_structure": {
      "COND": {
        "estimate": 0.3721323770484599,
        "method": "two-sided Wald",
        "p_value": 0.02661018052429275,
        "scale": "log_odds",
        "std_error": 0.16783971997984784,
        "z": 2.2171889770379805
      },
      "EXC": {
        "estimate": 0.16594643859164085,
        "method": "two-sided Wald",
        "p_value": 0.325437488387716,
        "scale": "log_odds",
        "std_error": 0.16875702467927145,
        "z": 0.9833453683307571
      },
      "NEG": {
        "estimate": -0.1273176140075578,
        "method": "two-sided Wald",
        "p_value": 0.4860621999129249,
        "scale": "log_odds",
        "std_error": 0.1827738366749557,
        "z": -0.6965855525262019
      }
    },
    "data_kind": "LIVE",
    "emmeans_version": "2.0.4",
    "fallback": "none",
    "lme4_version": "2.0.6",
    "status": "ok"
  },
  "sensitivity": {
    "A": {
      "H1": {
        "ci_high": -0.031307638425096256,
        "ci_low": -0.06142431030525849,
        "iterations": 10000,
        "n": 60,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": -0.0462846156497706
      },
      "H3": {
        "ci_high": 0.01018189882302112,
        "ci_low": -0.004811831754857343,
        "iterations": 10000,
        "n": 60,
        "p_value": 0.4762,
        "valid_replicates": 10000,
        "value": 0.0026811277485942475
      },
      "cross_en": {
        "ci_high": 0.7541509029285681,
        "ci_low": 0.7125865689465416,
        "iterations": 10000,
        "n": 60,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.7329985011249045
      },
      "cross_ko": {
        "ci_high": 0.7075024096851545,
        "ci_low": 0.6654773612628994,
        "iterations": 10000,
        "n": 60,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.6867138854751339
      },
      "examples_kappa_difference": {
        "ci_high": null,
        "ci_low": null,
        "iterations": 10000,
        "n": 60,
        "p_value": null,
        "valid_replicates": 0,
        "value": null
      },
      "within_en": {
        "ci_high": 0.7534095744090903,
        "ci_low": 0.7062660454743732,
        "iterations": 10000,
        "n": 60,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.729621645418758
      },
      "within_ko": {
        "ci_high": 0.7147756644519091,
        "ci_low": 0.6758923791842043,
        "iterations": 10000,
        "n": 60,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.6954529966784689
      }
    },
    "B": {
      "H1": {
        "ci_high": -0.10253377884921387,
        "ci_low": -0.16287807372065036,
        "iterations": 10000,
        "n": 144,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": -0.13240573795205224
      },
      "H3": {
        "ci_high": 0.03857335811323572,
        "ci_low": 0.0039469660431238895,
        "iterations": 10000,
        "n": 144,
        "p_value": 0.014,
        "valid_replicates": 10000,
        "value": 0.020649441741983077
      },
      "cross_en": {
        "ci_high": 0.8246089896908195,
        "ci_low": 0.7335161697038473,
        "iterations": 10000,
        "n": 144,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.7829995758101834
      },
      "cross_ko": {
        "ci_high": 0.6974128785173807,
        "ci_low": 0.5970524142834523,
        "iterations": 10000,
        "n": 144,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.6505938378581312
      },
      "examples_kappa_difference": {
        "ci_high": 0.026218402798388482,
        "ci_low": -0.04034192266676125,
        "iterations": 10000,
        "n": 144,
        "p_value": 0.7148,
        "valid_replicates": 10000,
        "value": -0.006537328584936497
      },
      "within_en": {
        "ci_high": 0.8409280043272872,
        "ci_low": 0.7553753609240819,
        "iterations": 10000,
        "n": 144,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.8019729968290893
      },
      "within_ko": {
        "ci_high": 0.7175717706228856,
        "ci_low": 0.6208259754187689,
        "iterations": 10000,
        "n": 144,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.6729193003231915
      }
    },
    "NA_merged": {
      "H1": {
        "ci_high": -0.041606085496263795,
        "ci_low": -0.07323762356222822,
        "iterations": 10000,
        "n": 204,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": -0.057328004201732785
      },
      "H3": {
        "ci_high": 0.01222469517765551,
        "ci_low": -0.0034927271065773252,
        "iterations": 10000,
        "n": 204,
        "p_value": 0.276,
        "valid_replicates": 10000,
        "value": 0.004406720166480249
      },
      "cross_en": {
        "ci_high": 0.7415413636161214,
        "ci_low": 0.7014349372729988,
        "iterations": 10000,
        "n": 204,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.7220607332793577
      },
      "cross_ko": {
        "ci_high": 0.6845890632324559,
        "ci_low": 0.6441074363241426,
        "iterations": 10000,
        "n": 204,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.6647327290776249
      },
      "examples_kappa_difference": {
        "ci_high": -0.019883266751963002,
        "ci_low": -0.09747318971250452,
        "iterations": 10000,
        "n": 204,
        "p_value": 0.0032,
        "valid_replicates": 10000,
        "value": -0.05782715931067339
      },
      "within_en": {
        "ci_high": 0.7444507742321531,
        "ci_low": 0.7006139614833822,
        "iterations": 10000,
        "n": 204,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.7228068878777864
      },
      "within_ko": {
        "ci_high": 0.6925503868398782,
        "ci_low": 0.6524606124771831,
        "iterations": 10000,
        "n": 204,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.6728000148121568
      }
    },
    "english_units": {
      "H1": {
        "ci_high": -0.15860916517212567,
        "ci_low": -0.23835664478514146,
        "iterations": 10000,
        "n": 144,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": -0.19766670798086516
      },
      "H3": {
        "ci_high": 0.07068489500745541,
        "ci_low": 0.02401355851640073,
        "iterations": 10000,
        "n": 144,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.045604341244142976
      },
      "cross_en": {
        "ci_high": 0.8524256045143224,
        "ci_low": 0.762426917823636,
        "iterations": 10000,
        "n": 144,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.8115148716369659
      },
      "cross_ko": {
        "ci_high": 0.6615727029171067,
        "ci_low": 0.558580527727402,
        "iterations": 10000,
        "n": 144,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.6138481636561007
      },
      "examples_kappa_difference": {
        "ci_high": 0.1042312804243192,
        "ci_low": 0.023074111515985065,
        "iterations": 10000,
        "n": 144,
        "p_value": 0.0014,
        "valid_replicates": 10000,
        "value": 0.06379803425026864
      },
      "within_en": {
        "ci_high": 0.8835211086112889,
        "ci_low": 0.809976946460636,
        "iterations": 10000,
        "n": 144,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.8498515560477578
      },
      "within_ko": {
        "ci_high": 0.7062420445943921,
        "ci_low": 0.6187047622092937,
        "iterations": 10000,
        "n": 144,
        "p_value": 0.0,
        "valid_replicates": 10000,
        "value": 0.6667201617335948
      }
    }
  },
  "tables": {
    "agreement_summary": [
      {
        "defined_pairs": 12,
        "examples": false,
        "mean_disagreement": 0.1553240740740741,
        "mean_kappa": 0.7362649515987255,
        "n": 8640,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": false,
        "mean_disagreement": 0.15555555555555556,
        "mean_kappa": 0.7370802941969258,
        "n": 2160,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": false,
        "mean_disagreement": 0.1928240740740741,
        "mean_kappa": 0.6754654176061492,
        "n": 8640,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": false,
        "mean_disagreement": 0.18564814814814815,
        "mean_kappa": 0.6863679924435434,
        "n": 2160,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": false,
        "mean_disagreement": 0.150721908349027,
        "mean_kappa": 0.7470394935479372,
        "n": 8592,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": false,
        "mean_disagreement": 0.1489720652856246,
        "mean_kappa": 0.7497663493098373,
        "n": 2148,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": false,
        "mean_disagreement": 0.1821759259259259,
        "mean_kappa": 0.6956855590417251,
        "n": 8640,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": false,
        "mean_disagreement": 0.17731481481481481,
        "mean_kappa": 0.7034489697229919,
        "n": 2160,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": false,
        "mean_disagreement": 0.18287037037037038,
        "mean_kappa": 0.6760029257166269,
        "n": 8640,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": false,
        "mean_disagreement": 0.2037037037037037,
        "mean_kappa": 0.6458863691067183,
        "n": 2160,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": false,
        "mean_disagreement": 0.21805555555555556,
        "mean_kappa": 0.6213162396460407,
        "n": 8640,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": false,
        "mean_disagreement": 0.21712962962962964,
        "mean_kappa": 0.624658817913662,
        "n": 2160,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": false,
        "mean_disagreement": 0.13703703703703704,
        "mean_kappa": 0.7657993668307309,
        "n": 8640,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": false,
        "mean_disagreement": 0.1273148148148148,
        "mean_kappa": 0.7821979661331494,
        "n": 2160,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": false,
        "mean_disagreement": 0.1431712962962963,
        "mean_kappa": 0.7521877990550246,
        "n": 8640,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": false,
        "mean_disagreement": 0.1328703703703704,
        "mean_kappa": 0.7695566654170757,
        "n": 2160,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": false,
        "mean_disagreement": 0.16319444444444445,
        "mean_kappa": 0.7289320189020841,
        "n": 1728,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": false,
        "mean_disagreement": 0.14351851851851852,
        "mean_kappa": 0.7586307766866295,
        "n": 432,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": true,
        "mean_disagreement": 0.171875,
        "mean_kappa": 0.7175864749300658,
        "n": 1728,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": true,
        "mean_disagreement": 0.1550925925925926,
        "mean_kappa": 0.7480628717478663,
        "n": 432,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": false,
        "mean_disagreement": 0.22164351851851852,
        "mean_kappa": 0.6356411411720403,
        "n": 1728,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": false,
        "mean_disagreement": 0.20601851851851852,
        "mean_kappa": 0.6551608079218613,
        "n": 432,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": true,
        "mean_disagreement": 0.24594907407407407,
        "mean_kappa": 0.6048114311154189,
        "n": 1728,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": true,
        "mean_disagreement": 0.24074074074074073,
        "mean_kappa": 0.6105822310247769,
        "n": 432,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": false,
        "mean_disagreement": 0.16666666666666666,
        "mean_kappa": 0.7285935500302418,
        "n": 1728,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": false,
        "mean_disagreement": 0.14814814814814814,
        "mean_kappa": 0.7587048010143325,
        "n": 432,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": true,
        "mean_disagreement": 0.16319444444444445,
        "mean_kappa": 0.7349359430360861,
        "n": 1728,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": true,
        "mean_disagreement": 0.1412037037037037,
        "mean_kappa": 0.7684989729842039,
        "n": 432,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": false,
        "mean_disagreement": 0.24189814814814814,
        "mean_kappa": 0.5966358374730502,
        "n": 1728,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": false,
        "mean_disagreement": 0.19212962962962962,
        "mean_kappa": 0.6548386233147862,
        "n": 432,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": true,
        "mean_disagreement": 0.25462962962962965,
        "mean_kappa": 0.5830677136994088,
        "n": 1728,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": true,
        "mean_disagreement": 0.17361111111111108,
        "mean_kappa": 0.69391549012003,
        "n": 432,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": false,
        "mean_disagreement": 0.06712962962962964,
        "mean_kappa": 0.7842535733002433,
        "n": 1728,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": false,
        "mean_disagreement": 0.06481481481481481,
        "mean_kappa": 0.788419118844249,
        "n": 432,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": true,
        "mean_disagreement": 0.04398148148148148,
        "mean_kappa": 0.8522915782140918,
        "n": 1728,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": true,
        "mean_disagreement": 0.04398148148148148,
        "mean_kappa": 0.8532929456389309,
        "n": 432,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": false,
        "mean_disagreement": 0.16087962962962962,
        "mean_kappa": 0.5052815421704443,
        "n": 1728,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": false,
        "mean_disagreement": 0.16435185185185183,
        "mean_kappa": 0.5080887436921773,
        "n": 432,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": true,
        "mean_disagreement": 0.140625,
        "mean_kappa": 0.5591371549592886,
        "n": 1728,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": true,
        "mean_disagreement": 0.14351851851851852,
        "mean_kappa": 0.5781060993279686,
        "n": 432,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": false,
        "mean_disagreement": 0.032407407407407406,
        "mean_kappa": 0.8919449425785931,
        "n": 1728,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": false,
        "mean_disagreement": 0.032407407407407406,
        "mean_kappa": 0.8909851326798736,
        "n": 432,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": true,
        "mean_disagreement": 0.03009259259259259,
        "mean_kappa": 0.8971878608777577,
        "n": 1728,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": true,
        "mean_disagreement": 0.03009259259259259,
        "mean_kappa": 0.8979554137151524,
        "n": 432,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": false,
        "mean_disagreement": 0.05397322584822586,
        "mean_kappa": 0.8265665724544421,
        "n": 1724,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": false,
        "mean_disagreement": 0.05565268065268065,
        "mean_kappa": 0.8159993778883754,
        "n": 431,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 12,
        "examples": true,
        "mean_disagreement": 0.04224537037037037,
        "mean_kappa": 0.8668712706195708,
        "n": 1728,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "defined_pairs": 3,
        "examples": true,
        "mean_disagreement": 0.03935185185185185,
        "mean_kappa": 0.8788394565747092,
        "n": 432,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      }
    ],
    "baseline_language_flips": [
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.09722222222222222
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.2013888888888889
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 142,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.04929577464788732
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 141,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.06382978723404255
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 143,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.08391608391608392
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.14583333333333334
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.1388888888888889
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.20833333333333334
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.09722222222222222
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.19444444444444445
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.16666666666666666
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.2361111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.2916666666666667
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.18055555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.16666666666666666
      }
    ],
    "baseline_pairwise": [
      {
        "disagreement": 0.3541666666666667,
        "examples": false,
        "kappa": 0.4451076690593125,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": false,
        "kappa": 0.6730839084634942,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1875,
        "examples": false,
        "kappa": 0.6438582028029679,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2152777777777778,
        "examples": false,
        "kappa": 0.6061755624172915,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": false,
        "kappa": 0.6326938005988688,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": false,
        "kappa": 0.6850916220496193,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2152777777777778,
        "examples": false,
        "kappa": 0.6634245645781497,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.649221229792574,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.4097222222222222,
        "examples": false,
        "kappa": 0.361347064571901,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": false,
        "kappa": 0.8339510748702743,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.8032628787269951,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": false,
        "kappa": 0.48391721171937996,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.7676669893514038,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": false,
        "kappa": 0.4796747967479674,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2916666666666667,
        "examples": false,
        "kappa": 0.47206703910614534,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3380281690140845,
        "examples": false,
        "kappa": 0.472078072961041,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 142,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": false,
        "kappa": 0.7323420074349443,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3125,
        "examples": false,
        "kappa": 0.4936708860759494,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.24305555555555555,
        "examples": false,
        "kappa": 0.5667870036101083,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2222222222222222,
        "examples": false,
        "kappa": 0.45724381625441696,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2323943661971831,
        "examples": false,
        "kappa": 0.6340777760424801,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.19014084507042253,
        "examples": false,
        "kappa": 0.6989162871053872,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15492957746478872,
        "examples": false,
        "kappa": 0.7523779327837666,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.4647887323943662,
        "examples": false,
        "kappa": 0.23593673569215717,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18055555555555555,
        "examples": false,
        "kappa": 0.7103960396039604,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.7640117994100296,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3263888888888889,
        "examples": false,
        "kappa": 0.33906250000000004,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18055555555555555,
        "examples": false,
        "kappa": 0.7081384471468661,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.4444444444444444,
        "examples": false,
        "kappa": 0.23759099933818675,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3472222222222222,
        "examples": false,
        "kappa": 0.31740614334470985,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16083916083916083,
        "examples": false,
        "kappa": 0.7399794450154162,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 143,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": false,
        "kappa": 0.7272727272727273,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.19444444444444445,
        "examples": false,
        "kappa": 0.6809874198908142,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": false,
        "kappa": 0.765472312703583,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18055555555555555,
        "examples": false,
        "kappa": 0.6894749937795471,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11888111888111888,
        "examples": false,
        "kappa": 0.8119148936170213,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15384615384615385,
        "examples": false,
        "kappa": 0.7536799248355778,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1048951048951049,
        "examples": false,
        "kappa": 0.8332555970149252,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2727272727272727,
        "examples": false,
        "kappa": 0.5660597572362278,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.8338333717978308,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": false,
        "kappa": 0.7593436645396535,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": false,
        "kappa": 0.6713105076741441,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1875,
        "examples": false,
        "kappa": 0.7020461338033566,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.25,
        "examples": false,
        "kappa": 0.5940485512920908,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2847222222222222,
        "examples": false,
        "kappa": 0.5472045402254774,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.28169014084507044,
        "examples": false,
        "kappa": 0.539931961768994,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 142,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": false,
        "kappa": 0.7145319772453025,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.25,
        "examples": false,
        "kappa": 0.5893536121673004,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": false,
        "kappa": 0.6821472717640825,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2638888888888889,
        "examples": false,
        "kappa": 0.45875370919881314,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.21830985915492956,
        "examples": false,
        "kappa": 0.6468795122733835,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.19718309859154928,
        "examples": false,
        "kappa": 0.6833386428798981,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.21830985915492956,
        "examples": false,
        "kappa": 0.6491311971943249,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3873239436619718,
        "examples": false,
        "kappa": 0.3559294078838858,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": false,
        "kappa": 0.7180451127819549,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": false,
        "kappa": 0.7479579929988331,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3055555555555556,
        "examples": false,
        "kappa": 0.43011332973556393,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.24305555555555555,
        "examples": false,
        "kappa": 0.6074766355140186,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3611111111111111,
        "examples": false,
        "kappa": 0.39534883720930225,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2916666666666667,
        "examples": false,
        "kappa": 0.4384401114206129,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.7678780773739744,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.7838811346240433,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.8094397882664314,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.8239877769289533,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.756984811550722,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.6516129032258065,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.6751592356687898,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.6663031624863686,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.5824742268041238,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.6502024291497975,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.8179519595448799,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.6220472440944879,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.7043121149897332,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.6279069767441858,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.6382515491542456,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.23776223776223776,
        "examples": false,
        "kappa": 0.37280701754385953,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 143,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.26119402985074625,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.25,
        "examples": false,
        "kappa": 0.2961303462321792,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2222222222222222,
        "examples": false,
        "kappa": 0.3573221757322177,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2152777777777778,
        "examples": false,
        "kappa": 0.30833591571118685,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15384615384615385,
        "examples": false,
        "kappa": 0.5608598548297041,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22377622377622378,
        "examples": false,
        "kappa": 0.4289992513102074,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1958041958041958,
        "examples": false,
        "kappa": 0.489025012761613,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2937062937062937,
        "examples": false,
        "kappa": 0.14880952380952356,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18055555555555555,
        "examples": false,
        "kappa": 0.4526315789473682,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": false,
        "kappa": 0.5,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2222222222222222,
        "examples": false,
        "kappa": 0.19327731092436995,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": false,
        "kappa": 0.5209580838323351,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.25,
        "examples": false,
        "kappa": 0.24738675958188155,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": false,
        "kappa": 0.13591359135913597,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.7918473547267997,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8966853207059837,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8869524258125295,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8862019914651494,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.8183347350714887,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": false,
        "kappa": 0.7663917804515343,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.8102211158295505,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.809271523178808,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.6761047896268854,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.8326554328878558,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.831578947368421,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": false,
        "kappa": 0.75322963353546,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.8614051973051012,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": false,
        "kappa": 0.7142047065494755,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": false,
        "kappa": 0.712082262210797,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": false,
        "kappa": 0.7421487603305784,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9294117647058823,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": false,
        "kappa": 0.75,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": false,
        "kappa": 0.9076034648700674,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": false,
        "kappa": 0.6051948051948054,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.7931034482758621,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": false,
        "kappa": 0.611764705882353,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.8164305949008499,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2222222222222222,
        "examples": false,
        "kappa": 0.39717425431711156,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": false,
        "kappa": 0.7599999999999999,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": false,
        "kappa": 0.9755102040816327,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": false,
        "kappa": 0.5217391304347825,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": false,
        "kappa": 0.7434210526315789,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.20833333333333334,
        "examples": false,
        "kappa": 0.4495412844036696,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": false,
        "kappa": 0.5075825156110617,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      }
    ],
    "claude_interpretation": [
      {
        "examples": false,
        "intended_rate": 0.4027777777777778,
        "literal_rate": 0.5833333333333334,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.4166666666666667,
        "literal_rate": 0.5694444444444444,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.3194444444444444,
        "literal_rate": 0.6527777777777778,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 72,
        "other_rate": 0.027777777777777776,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.4027777777777778,
        "literal_rate": 0.5555555555555556,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 72,
        "other_rate": 0.041666666666666664,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.3472222222222222,
        "literal_rate": 0.6527777777777778,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.3611111111111111,
        "literal_rate": 0.6388888888888888,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.20833333333333334,
        "literal_rate": 0.7916666666666666,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.2361111111111111,
        "literal_rate": 0.7638888888888888,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      }
    ],
    "claude_language_flips": [
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.125
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.1111111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.1597222222222222
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.09722222222222222
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0763888888888889
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.006944444444444444
      }
    ],
    "claude_pairs": [
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.8041599999999999,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.8078945303303774,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": false,
        "kappa": 0.7264957264957266,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": true,
        "kappa": 0.6773296244784425,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": false,
        "kappa": 0.7214484679665737,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.8313685689749396,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": false,
        "kappa": 0.7113997113997114,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": true,
        "kappa": 0.7830121341898644,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.8113537117903931,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9285714285714284,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": false,
        "kappa": 0.5605095541401273,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.6536502546689303,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9294117647058823,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0,
        "examples": true,
        "kappa": 1.0,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.7931034482758621,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      }
    ],
    "claude_structure_flips": [
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.125
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.09027777777777778
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.034722222222222224
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.1875
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.1875
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.125
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.18055555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      }
    ],
    "english_units_overall": [
      {
        "examples": false,
        "fleiss_kappa": 0.7662728249194414,
        "krippendorff_alpha": 0.766543342483192,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.7388900709065883,
        "krippendorff_alpha": 0.7391922814726686,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.6664821278132146,
        "krippendorff_alpha": 0.6668681438689863,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.6292500506227678,
        "krippendorff_alpha": 0.6296791593604729,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.7341526809234314,
        "krippendorff_alpha": 0.7344603745797702,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.77858888679237,
        "krippendorff_alpha": 0.7788451496548788,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.5781377295606973,
        "krippendorff_alpha": 0.5786259960774094,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.6471053053088683,
        "krippendorff_alpha": 0.6475137482425386,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.9242472121505487,
        "krippendorff_alpha": 0.9243348889883372,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.8682541511892831,
        "krippendorff_alpha": 0.8684066348105923,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.3973268833144775,
        "krippendorff_alpha": 0.39802442164397456,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.559624879095,
        "krippendorff_alpha": 0.5601345725219731,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.8983520212852603,
        "krippendorff_alpha": 0.8984696694087729,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.9128752807443731,
        "krippendorff_alpha": 0.9129761195398084,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.7862454841114451,
        "krippendorff_alpha": 0.7864928851715014,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.8787946368353377,
        "krippendorff_alpha": 0.8789349208204815,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      }
    ],
    "english_units_pairwise": [
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.8071377924840463,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.8100411267168465,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.7984761312393096,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.8863277549731607,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2152777777777778,
        "examples": false,
        "kappa": 0.6390977443609023,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.7739580880621615,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.7960821335850837,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.8730769230769232,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2361111111111111,
        "examples": false,
        "kappa": 0.5958395245170875,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9664309581164036,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.8076076705438541,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2361111111111111,
        "examples": false,
        "kappa": 0.6105941302791695,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.8298140560983299,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2361111111111111,
        "examples": false,
        "kappa": 0.6085392180378988,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1875,
        "examples": false,
        "kappa": 0.6772908366533864,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.8089589511471827,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.8555444092908403,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": true,
        "kappa": 0.9108359133126934,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": true,
        "kappa": 0.7691779253492099,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2638888888888889,
        "examples": true,
        "kappa": 0.5711934801347858,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": true,
        "kappa": 0.753309453356175,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": true,
        "kappa": 0.7855463238752156,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": true,
        "kappa": 0.7882025081281933,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": true,
        "kappa": 0.5641361256544504,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0625,
        "examples": true,
        "kappa": 0.8998222153513179,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.813443072702332,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": true,
        "kappa": 0.5622417959310935,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.8125430737422467,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.25,
        "examples": true,
        "kappa": 0.5893861386138614,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.25,
        "examples": true,
        "kappa": 0.5902300213421864,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": false,
        "kappa": 0.7819225251076041,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": false,
        "kappa": 0.7632691404415218,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": false,
        "kappa": 0.7561200923787529,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": false,
        "kappa": 0.7377672209026128,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2638888888888889,
        "examples": false,
        "kappa": 0.5197472353870458,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": false,
        "kappa": 0.7849563782126856,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": false,
        "kappa": 0.7654723127035831,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.7729959801371484,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3125,
        "examples": false,
        "kappa": 0.44869831546707506,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.8784623647663624,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": false,
        "kappa": 0.7541517926431787,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3402777777777778,
        "examples": false,
        "kappa": 0.41968911917098445,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": false,
        "kappa": 0.7355574259698524,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3680555555555556,
        "examples": false,
        "kappa": 0.39399714149595033,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3194444444444444,
        "examples": false,
        "kappa": 0.4357270636340404,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": true,
        "kappa": 0.7646326276463262,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": true,
        "kappa": 0.7699680511182108,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.125,
        "examples": true,
        "kappa": 0.8033682294037323,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": true,
        "kappa": 0.7411623726782506,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3541666666666667,
        "examples": true,
        "kappa": 0.4174202760590196,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": true,
        "kappa": 0.7204100652376514,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1875,
        "examples": true,
        "kappa": 0.7008310249307479,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": true,
        "kappa": 0.6828675577156744,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3194444444444444,
        "examples": true,
        "kappa": 0.44072948328267486,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.8586636466591167,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2152777777777778,
        "examples": true,
        "kappa": 0.6661431456136414,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3541666666666667,
        "examples": true,
        "kappa": 0.411962527023781,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1875,
        "examples": true,
        "kappa": 0.710261569416499,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.375,
        "examples": true,
        "kappa": 0.39804923362749645,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.4166666666666667,
        "examples": true,
        "kappa": 0.3310104529616725,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.8319850653391413,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.7761194029850746,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.8100558659217877,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.8119237861094037,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2638888888888889,
        "examples": false,
        "kappa": 0.5719649561952441,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.8292220113851994,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": false,
        "kappa": 0.8415841584158416,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": false,
        "kappa": 0.7543995658578184,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2361111111111111,
        "examples": false,
        "kappa": 0.5968711403869905,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.04861111111111111,
        "examples": false,
        "kappa": 0.9209039548022598,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": false,
        "kappa": 0.7546468401486989,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2361111111111111,
        "examples": false,
        "kappa": 0.599214145383104,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": false,
        "kappa": 0.7220291869353717,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.25,
        "examples": false,
        "kappa": 0.5829109341057205,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.24305555555555555,
        "examples": false,
        "kappa": 0.603180851901425,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": true,
        "kappa": 0.8767123287671234,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.853978159126365,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": true,
        "kappa": 0.8767123287671234,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.8328302762944043,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.20833333333333334,
        "examples": true,
        "kappa": 0.654372349787983,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": true,
        "kappa": 0.8424999999999998,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": true,
        "kappa": 0.8428927680798007,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": true,
        "kappa": 0.7767441860465117,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2152777777777778,
        "examples": true,
        "kappa": 0.6408110717734149,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": true,
        "kappa": 0.9549999999999998,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": true,
        "kappa": 0.7648156789547362,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1875,
        "examples": true,
        "kappa": 0.6835422432036464,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": true,
        "kappa": 0.7432558139534884,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": true,
        "kappa": 0.6639845510138398,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": true,
        "kappa": 0.6619718309859155,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": false,
        "kappa": 0.7451737451737452,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.18055555555555555,
        "examples": false,
        "kappa": 0.7086154564557553,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": false,
        "kappa": 0.7629350893697083,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": false,
        "kappa": 0.665304159653763,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3819444444444444,
        "examples": false,
        "kappa": 0.32133676092544994,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": false,
        "kappa": 0.7304422431947587,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": false,
        "kappa": 0.6698292220113853,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.20833333333333334,
        "examples": false,
        "kappa": 0.643828839970319,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3263888888888889,
        "examples": false,
        "kappa": 0.38360655737704924,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": false,
        "kappa": 0.7570179475379659,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.24305555555555555,
        "examples": false,
        "kappa": 0.6098467254993033,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.4166666666666667,
        "examples": false,
        "kappa": 0.3048515568428675,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2361111111111111,
        "examples": false,
        "kappa": 0.6123515439429927,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3888888888888889,
        "examples": false,
        "kappa": 0.32052578361981804,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3055555555555556,
        "examples": false,
        "kappa": 0.37790868924889537,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": true,
        "kappa": 0.7803468208092487,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": true,
        "kappa": 0.753309453356175,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.125,
        "examples": true,
        "kappa": 0.7966420837909932,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": true,
        "kappa": 0.6744621141253508,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3402777777777778,
        "examples": true,
        "kappa": 0.407258064516129,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.8087201125175808,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.125,
        "examples": true,
        "kappa": 0.7951635846372689,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1875,
        "examples": true,
        "kappa": 0.6940509915014165,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3263888888888889,
        "examples": true,
        "kappa": 0.4125000000000001,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": true,
        "kappa": 0.8668002774994218,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": true,
        "kappa": 0.7363241016250859,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3680555555555556,
        "examples": true,
        "kappa": 0.4011299435028249,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.19444444444444445,
        "examples": true,
        "kappa": 0.6892485549132948,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3402777777777778,
        "examples": true,
        "kappa": 0.42239685658153237,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3263888888888889,
        "examples": true,
        "kappa": 0.4360000000000001,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": false,
        "kappa": 0.9516129032258066,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": false,
        "kappa": 0.9065238558909445,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": false,
        "kappa": 0.9530638852672753,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9285241561879549,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8843930635838151,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": false,
        "kappa": 0.9518072289156628,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": false,
        "kappa": 0.9516129032258066,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": false,
        "kappa": 0.9754098360655739,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9285714285714284,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": false,
        "kappa": 0.9065238558909445,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9288185862580325,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8848920863309353,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9285241561879549,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8843930635838151,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": false,
        "kappa": 0.906158357771261,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9754098360655739,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9288185862580325,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9530791788856307,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8878504672897197,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0625,
        "examples": true,
        "kappa": 0.79204107830552,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9518072289156628,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9285714285714284,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": true,
        "kappa": 0.8636363636363638,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": true,
        "kappa": 0.8124999999999999,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9309352517985611,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": true,
        "kappa": 0.8677685950413224,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": true,
        "kappa": 0.7731568998109642,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9344262295081966,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": true,
        "kappa": 0.752808988764045,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": true,
        "kappa": 0.697841726618705,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.37067938021454105,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.32567049808429127,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": false,
        "kappa": 0.24393358876117505,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": false,
        "kappa": 0.5149555375909458,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2847222222222222,
        "examples": false,
        "kappa": 0.13608428446005283,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": false,
        "kappa": 0.7245901639344262,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": false,
        "kappa": 0.6262295081967213,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": false,
        "kappa": 0.7395348837209303,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3263888888888889,
        "examples": false,
        "kappa": 0.043256997455470986,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.7679460884852037,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": false,
        "kappa": 0.7417218543046358,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3194444444444444,
        "examples": false,
        "kappa": -0.006381039197812046,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.642384105960265,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3472222222222222,
        "examples": false,
        "kappa": -0.09389243391066532,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.3194444444444444,
        "examples": false,
        "kappa": 0.05962521294718916,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.125,
        "examples": true,
        "kappa": 0.6204978038067351,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.125,
        "examples": true,
        "kappa": 0.6379888268156425,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": true,
        "kappa": 0.58997722095672,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": true,
        "kappa": 0.8495690780882736,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": true,
        "kappa": 0.25447128961405735,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8866498740554156,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8849840255591055,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.125,
        "examples": true,
        "kappa": 0.6293966256791537,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": true,
        "kappa": 0.23065585851142256,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": true,
        "kappa": 0.8256658595641645,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": true,
        "kappa": 0.6849015317286651,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": true,
        "kappa": 0.1806896551724139,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": true,
        "kappa": 0.5797665369649805,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": true,
        "kappa": 0.17096999302163288,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.2638888888888889,
        "examples": true,
        "kappa": 0.1622780159216168,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": false,
        "kappa": 0.9755102040816327,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": false,
        "kappa": 0.9520000000000002,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": false,
        "kappa": 0.9062499999999999,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": false,
        "kappa": 0.9755102040816327,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8809523809523809,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9293655984303465,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8849840255591055,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": false,
        "kappa": 0.9519839946648885,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.8598540145985403,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.8644918444165622,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9293655984303465,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.04861111111111111,
        "examples": false,
        "kappa": 0.8395415472779368,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8849840255591055,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.797752808988764,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.8598540145985403,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0,
        "examples": true,
        "kappa": 1.0,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8850574712643678,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0,
        "examples": true,
        "kappa": 1.0,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8809523809523809,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8850574712643678,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0,
        "examples": true,
        "kappa": 1.0,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8809523809523809,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": true,
        "kappa": 0.8645343367826906,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": true,
        "kappa": 0.8598540145985403,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8850574712643678,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": true,
        "kappa": 0.7793103448275862,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8809523809523809,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8867924528301887,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.768421052631579,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": false,
        "kappa": 0.7517241379310343,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0,
        "examples": false,
        "kappa": 1.0,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.04861111111111111,
        "examples": false,
        "kappa": 0.8339920948616599,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.6878048780487803,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.6731642189586114,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8867924528301887,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": false,
        "kappa": 0.740228502705953,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9446579554189084,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.768421052631579,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.6754015215553676,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": false,
        "kappa": 0.7517241379310343,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.6606598281120043,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.04861111111111111,
        "examples": false,
        "kappa": 0.8339920948616599,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9294117647058823,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": true,
        "kappa": 0.8636363636363638,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8770491803278688,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9538017324350339,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.04861111111111111,
        "examples": true,
        "kappa": 0.843720930232558,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9519839946648885,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": true,
        "kappa": 0.8553974895397491,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0625,
        "examples": true,
        "kappa": 0.8059299191374664,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": true,
        "kappa": 0.9076034648700674,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": true,
        "kappa": 0.8145823273780781,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.04861111111111111,
        "examples": true,
        "kappa": 0.843720930232558,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": true,
        "kappa": 0.7532710280373833,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": true,
        "kappa": 0.8553974895397491,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en"
      }
    ],
    "interpretation_all": [
      {
        "examples": false,
        "intended_rate": 0.9930555555555556,
        "literal_rate": 0.9930555555555556,
        "meaning_group": "PLAIN",
        "model_key": "claude-haiku",
        "n": 288,
        "other_rate": 0.006944444444444444,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9895833333333334,
        "literal_rate": 0.9895833333333334,
        "meaning_group": "PLAIN",
        "model_key": "claude-haiku",
        "n": 288,
        "other_rate": 0.010416666666666666,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.7916666666666666,
        "literal_rate": 0.8368055555555556,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 288,
        "other_rate": 0.0625,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8298611111111112,
        "literal_rate": 0.8680555555555556,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 288,
        "other_rate": 0.027777777777777776,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9375,
        "literal_rate": 0.9375,
        "meaning_group": "PLAIN",
        "model_key": "claude-haiku",
        "n": 288,
        "other_rate": 0.0625,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9548611111111112,
        "literal_rate": 0.9548611111111112,
        "meaning_group": "PLAIN",
        "model_key": "claude-haiku",
        "n": 288,
        "other_rate": 0.04513888888888889,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.7534722222222222,
        "literal_rate": 0.8368055555555556,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 288,
        "other_rate": 0.08333333333333333,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.7986111111111112,
        "literal_rate": 0.8368055555555556,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 288,
        "other_rate": 0.0625,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9618055555555556,
        "literal_rate": 0.9618055555555556,
        "meaning_group": "PLAIN",
        "model_key": "claude-sonnet",
        "n": 288,
        "other_rate": 0.03819444444444445,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 1.0,
        "literal_rate": 1.0,
        "meaning_group": "PLAIN",
        "model_key": "claude-sonnet",
        "n": 288,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.8368055555555556,
        "literal_rate": 0.9131944444444444,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 288,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8402777777777778,
        "literal_rate": 0.9097222222222222,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 288,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9340277777777778,
        "literal_rate": 0.9340277777777778,
        "meaning_group": "PLAIN",
        "model_key": "claude-sonnet",
        "n": 288,
        "other_rate": 0.06597222222222222,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9826388888888888,
        "literal_rate": 0.9826388888888888,
        "meaning_group": "PLAIN",
        "model_key": "claude-sonnet",
        "n": 288,
        "other_rate": 0.017361111111111112,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.7916666666666666,
        "literal_rate": 0.9375,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 288,
        "other_rate": 0.010416666666666666,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.7847222222222222,
        "literal_rate": 0.9166666666666666,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 288,
        "other_rate": 0.024305555555555556,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9930555555555556,
        "literal_rate": 0.9930555555555556,
        "meaning_group": "PLAIN",
        "model_key": "gemini-fl31",
        "n": 288,
        "other_rate": 0.006944444444444444,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9895833333333334,
        "literal_rate": 0.9895833333333334,
        "meaning_group": "PLAIN",
        "model_key": "gemini-fl31",
        "n": 288,
        "other_rate": 0.010416666666666666,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.8611111111111112,
        "literal_rate": 0.8680555555555556,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 288,
        "other_rate": 0.010416666666666666,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8611111111111112,
        "literal_rate": 0.875,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 288,
        "other_rate": 0.006944444444444444,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9756944444444444,
        "literal_rate": 0.9756944444444444,
        "meaning_group": "PLAIN",
        "model_key": "gemini-fl31",
        "n": 288,
        "other_rate": 0.024305555555555556,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9965277777777778,
        "literal_rate": 0.9965277777777778,
        "meaning_group": "PLAIN",
        "model_key": "gemini-fl31",
        "n": 288,
        "other_rate": 0.003472222222222222,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.8229166666666666,
        "literal_rate": 0.84375,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 288,
        "other_rate": 0.041666666666666664,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8506944444444444,
        "literal_rate": 0.8298611111111112,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 288,
        "other_rate": 0.034722222222222224,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.96875,
        "literal_rate": 0.96875,
        "meaning_group": "PLAIN",
        "model_key": "gemini-fl35",
        "n": 288,
        "other_rate": 0.03125,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9791666666666666,
        "literal_rate": 0.9791666666666666,
        "meaning_group": "PLAIN",
        "model_key": "gemini-fl35",
        "n": 288,
        "other_rate": 0.020833333333333332,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.8680555555555556,
        "literal_rate": 0.8680555555555556,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 288,
        "other_rate": 0.006944444444444444,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8784722222222222,
        "literal_rate": 0.8506944444444444,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 288,
        "other_rate": 0.010416666666666666,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9616724738675958,
        "literal_rate": 0.9616724738675958,
        "meaning_group": "PLAIN",
        "model_key": "gemini-fl35",
        "n": 287,
        "other_rate": 0.03832752613240418,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9930555555555556,
        "literal_rate": 0.9930555555555556,
        "meaning_group": "PLAIN",
        "model_key": "gemini-fl35",
        "n": 288,
        "other_rate": 0.006944444444444444,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.8506944444444444,
        "literal_rate": 0.8125,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 288,
        "other_rate": 0.04513888888888889,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8680555555555556,
        "literal_rate": 0.84375,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 288,
        "other_rate": 0.020833333333333332,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9826388888888888,
        "literal_rate": 0.9826388888888888,
        "meaning_group": "PLAIN",
        "model_key": "gpt-luna",
        "n": 288,
        "other_rate": 0.017361111111111112,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9861111111111112,
        "literal_rate": 0.9861111111111112,
        "meaning_group": "PLAIN",
        "model_key": "gpt-luna",
        "n": 288,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.7847222222222222,
        "literal_rate": 0.875,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 288,
        "other_rate": 0.04513888888888889,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.7881944444444444,
        "literal_rate": 0.8229166666666666,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 288,
        "other_rate": 0.07291666666666667,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9583333333333334,
        "literal_rate": 0.9583333333333334,
        "meaning_group": "PLAIN",
        "model_key": "gpt-luna",
        "n": 288,
        "other_rate": 0.041666666666666664,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9409722222222222,
        "literal_rate": 0.9409722222222222,
        "meaning_group": "PLAIN",
        "model_key": "gpt-luna",
        "n": 288,
        "other_rate": 0.059027777777777776,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.6979166666666666,
        "literal_rate": 0.7951388888888888,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 288,
        "other_rate": 0.13541666666666666,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.6875,
        "literal_rate": 0.7534722222222222,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 288,
        "other_rate": 0.16666666666666666,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9513888888888888,
        "literal_rate": 0.9513888888888888,
        "meaning_group": "PLAIN",
        "model_key": "gpt-nano",
        "n": 288,
        "other_rate": 0.04861111111111111,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9375,
        "literal_rate": 0.9375,
        "meaning_group": "PLAIN",
        "model_key": "gpt-nano",
        "n": 288,
        "other_rate": 0.0625,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.6111111111111112,
        "literal_rate": 0.8159722222222222,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 288,
        "other_rate": 0.16319444444444445,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.5972222222222222,
        "literal_rate": 0.8159722222222222,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 288,
        "other_rate": 0.1701388888888889,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.84375,
        "literal_rate": 0.84375,
        "meaning_group": "PLAIN",
        "model_key": "gpt-nano",
        "n": 288,
        "other_rate": 0.15625,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8229166666666666,
        "literal_rate": 0.8229166666666666,
        "meaning_group": "PLAIN",
        "model_key": "gpt-nano",
        "n": 288,
        "other_rate": 0.17708333333333334,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.5486111111111112,
        "literal_rate": 0.7708333333333334,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 288,
        "other_rate": 0.22569444444444445,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.5173611111111112,
        "literal_rate": 0.7291666666666666,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 288,
        "other_rate": 0.2673611111111111,
        "rubric_lang": "ko",
        "scope": "all_cases"
      }
    ],
    "interpretation_category": [
      {
        "category": "AMBIGUOUS",
        "examples": false,
        "intended_rate": 0.4027777777777778,
        "literal_rate": 0.5833333333333334,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": true,
        "intended_rate": 0.4166666666666667,
        "literal_rate": 0.5694444444444444,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": false,
        "intended_rate": 0.3194444444444444,
        "literal_rate": 0.6527777777777778,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 72,
        "other_rate": 0.027777777777777776,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": true,
        "intended_rate": 0.4027777777777778,
        "literal_rate": 0.5555555555555556,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 72,
        "other_rate": 0.041666666666666664,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": false,
        "intended_rate": 0.3472222222222222,
        "literal_rate": 0.6527777777777778,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": true,
        "intended_rate": 0.3611111111111111,
        "literal_rate": 0.6388888888888888,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": false,
        "intended_rate": 0.20833333333333334,
        "literal_rate": 0.7916666666666666,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": true,
        "intended_rate": 0.2361111111111111,
        "literal_rate": 0.7638888888888888,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": false,
        "intended_rate": 0.4861111111111111,
        "literal_rate": 0.5138888888888888,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": true,
        "intended_rate": 0.4722222222222222,
        "literal_rate": 0.5277777777777778,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": false,
        "intended_rate": 0.4583333333333333,
        "literal_rate": 0.5416666666666666,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": true,
        "intended_rate": 0.5416666666666666,
        "literal_rate": 0.4583333333333333,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": false,
        "intended_rate": 0.5,
        "literal_rate": 0.5,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": true,
        "intended_rate": 0.5555555555555556,
        "literal_rate": 0.4444444444444444,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": false,
        "intended_rate": 0.5694444444444444,
        "literal_rate": 0.4166666666666667,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": true,
        "intended_rate": 0.5416666666666666,
        "literal_rate": 0.4444444444444444,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": false,
        "intended_rate": 0.3194444444444444,
        "literal_rate": 0.6805555555555556,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": true,
        "intended_rate": 0.4166666666666667,
        "literal_rate": 0.5555555555555556,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 72,
        "other_rate": 0.027777777777777776,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": false,
        "intended_rate": 0.2777777777777778,
        "literal_rate": 0.6666666666666666,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 72,
        "other_rate": 0.05555555555555555,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": true,
        "intended_rate": 0.3194444444444444,
        "literal_rate": 0.5833333333333334,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 72,
        "other_rate": 0.09722222222222222,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": false,
        "intended_rate": 0.08333333333333333,
        "literal_rate": 0.9027777777777778,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": true,
        "intended_rate": 0.05555555555555555,
        "literal_rate": 0.9305555555555556,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": false,
        "intended_rate": 0.013888888888888888,
        "literal_rate": 0.9027777777777778,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 72,
        "other_rate": 0.08333333333333333,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "category": "AMBIGUOUS",
        "examples": true,
        "intended_rate": 0.013888888888888888,
        "literal_rate": 0.8611111111111112,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 72,
        "other_rate": 0.125,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      }
    ],
    "interpretation_divergent": [
      {
        "examples": false,
        "intended_rate": 0.4027777777777778,
        "literal_rate": 0.5833333333333334,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.4166666666666667,
        "literal_rate": 0.5694444444444444,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.3194444444444444,
        "literal_rate": 0.6527777777777778,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 72,
        "other_rate": 0.027777777777777776,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.4027777777777778,
        "literal_rate": 0.5555555555555556,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 72,
        "other_rate": 0.041666666666666664,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.3472222222222222,
        "literal_rate": 0.6527777777777778,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.3611111111111111,
        "literal_rate": 0.6388888888888888,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.20833333333333334,
        "literal_rate": 0.7916666666666666,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.2361111111111111,
        "literal_rate": 0.7638888888888888,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.4861111111111111,
        "literal_rate": 0.5138888888888888,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.4722222222222222,
        "literal_rate": 0.5277777777777778,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.4583333333333333,
        "literal_rate": 0.5416666666666666,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.5416666666666666,
        "literal_rate": 0.4583333333333333,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.5,
        "literal_rate": 0.5,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.5555555555555556,
        "literal_rate": 0.4444444444444444,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.5694444444444444,
        "literal_rate": 0.4166666666666667,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.5416666666666666,
        "literal_rate": 0.4444444444444444,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.3194444444444444,
        "literal_rate": 0.6805555555555556,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.4166666666666667,
        "literal_rate": 0.5555555555555556,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 72,
        "other_rate": 0.027777777777777776,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.2777777777777778,
        "literal_rate": 0.6666666666666666,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 72,
        "other_rate": 0.05555555555555555,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.3194444444444444,
        "literal_rate": 0.5833333333333334,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 72,
        "other_rate": 0.09722222222222222,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.08333333333333333,
        "literal_rate": 0.9027777777777778,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.05555555555555555,
        "literal_rate": 0.9305555555555556,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.013888888888888888,
        "literal_rate": 0.9027777777777778,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 72,
        "other_rate": 0.08333333333333333,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.013888888888888888,
        "literal_rate": 0.8611111111111112,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 72,
        "other_rate": 0.125,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      }
    ],
    "language_flips": [
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 720,
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.2
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 720,
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.14444444444444443
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 720,
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.16666666666666666
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 720,
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.1388888888888889
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.125
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.1111111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.1597222222222222
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.09722222222222222
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 720,
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.09166666666666666
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 708,
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.08192090395480225
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 720,
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0875
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 720,
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.07916666666666666
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0763888888888889
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.006944444444444444
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 720,
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.17083333333333334
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 720,
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.15555555555555556
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 720,
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.14444444444444443
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 720,
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.11944444444444445
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.09027777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.06944444444444445
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.006944444444444444
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 720,
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.18194444444444444
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 720,
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.2
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 720,
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.16527777777777777
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 720,
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.12222222222222222
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.09722222222222222
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.11805555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 143,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.04195804195804196
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.09027777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 720,
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.14305555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 720,
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.15416666666666667
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 720,
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.10555555555555556
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 720,
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.10555555555555556
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.24305555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.10416666666666667
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.1597222222222222
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.2152777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.11805555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 720,
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.20416666666666666
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 720,
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.18611111111111112
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 720,
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.30694444444444446
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 720,
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.16666666666666666
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.16666666666666666
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.16666666666666666
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.2777777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.09027777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.1736111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.25
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.25
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.10416666666666667
      }
    ],
    "missingness": [
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-haiku",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 180,
        "model_key": "claude-opus",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.25
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 204,
        "model_key": "claude-opus",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.2833333333333333
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 180,
        "model_key": "claude-opus",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.25
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 120,
        "model_key": "claude-opus",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.16666666666666666
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 77,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.5347222222222222
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 49,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.3402777777777778
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 51,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.3541666666666667
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 47,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.3263888888888889
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 52,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.3611111111111111
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 40,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.2777777777777778
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 40,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.2777777777777778
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 38,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.2638888888888889
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 2,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.013888888888888888
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 11,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0763888888888889
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 6,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.041666666666666664
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 2,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.013888888888888888
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 4,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.027777777777777776
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 12,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.08333333333333333
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 7,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.04861111111111111
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 1,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.006944444444444444
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 2,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.013888888888888888
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 1,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.006944444444444444
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 1,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.006944444444444444
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 1,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.006944444444444444
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 9,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 3,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 7,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 7,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 2,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 3,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 8,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 9,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 1,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.006944444444444444
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 1,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.006944444444444444
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 2,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 1,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.006944444444444444
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 2,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 1,
        "model_key": "claude-opus",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.006944444444444444
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 2,
        "model_key": "claude-opus",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 1,
        "model_key": "claude-opus",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 4,
        "model_key": "claude-opus",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 2,
        "model_key": "claude-opus",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 3,
        "model_key": "claude-opus",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.041666666666666664
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 2,
        "model_key": "claude-opus",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 1,
        "model_key": "claude-opus",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-opus",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 12,
        "model_key": "claude-sonnet",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.016666666666666666
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 2,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 1,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.006944444444444444
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 2,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 1,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.006944444444444444
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 1,
        "model_key": "claude-sonnet",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "claude-sonnet",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl31",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 1,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.006944444444444444
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gemini-fl35",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-luna",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "A-MAIN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-BASELINE",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-EN",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "en",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-MAIN-KO",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 72,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": false,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "block": "B-REPEAT",
        "examples": true,
        "missing": 0,
        "model_key": "gpt-nano",
        "n": 72,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      }
    ],
    "other_interpretation": [
      {
        "examples": false,
        "intended_rate": 0.4861111111111111,
        "literal_rate": 0.5138888888888888,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.4722222222222222,
        "literal_rate": 0.5277777777777778,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.4583333333333333,
        "literal_rate": 0.5416666666666666,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.5416666666666666,
        "literal_rate": 0.4583333333333333,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.5,
        "literal_rate": 0.5,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.5555555555555556,
        "literal_rate": 0.4444444444444444,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.5694444444444444,
        "literal_rate": 0.4166666666666667,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.5416666666666666,
        "literal_rate": 0.4444444444444444,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.3194444444444444,
        "literal_rate": 0.6805555555555556,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.4166666666666667,
        "literal_rate": 0.5555555555555556,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 72,
        "other_rate": 0.027777777777777776,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.2777777777777778,
        "literal_rate": 0.6666666666666666,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 72,
        "other_rate": 0.05555555555555555,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.3194444444444444,
        "literal_rate": 0.5833333333333334,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 72,
        "other_rate": 0.09722222222222222,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.08333333333333333,
        "literal_rate": 0.9027777777777778,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.05555555555555555,
        "literal_rate": 0.9305555555555556,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 72,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.013888888888888888,
        "literal_rate": 0.9027777777777778,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 72,
        "other_rate": 0.08333333333333333,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.013888888888888888,
        "literal_rate": 0.8611111111111112,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 72,
        "other_rate": 0.125,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      }
    ],
    "other_language_flips": [
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.09027777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.06944444444444445
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.006944444444444444
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.09722222222222222
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.11805555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 143,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.04195804195804196
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.09027777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.24305555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.10416666666666667
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.1597222222222222
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.2152777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.11805555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.16666666666666666
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.16666666666666666
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.2777777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.09027777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.1736111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.25
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.25
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.10416666666666667
      }
    ],
    "other_pairs": [
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.9329296693060084,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.8093903293622985,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": false,
        "kappa": 0.5370891264164591,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.810320781032078,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2986111111111111,
        "examples": false,
        "kappa": 0.5122873345935727,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": false,
        "kappa": 0.5388026607538803,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": true,
        "kappa": 0.9553349875930521,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.8138686131386861,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2638888888888889,
        "examples": true,
        "kappa": 0.5556999025657682,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.8145454545454545,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2916666666666667,
        "examples": true,
        "kappa": 0.5221238938053098,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3194444444444444,
        "examples": true,
        "kappa": 0.48095909732016934,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.8228509918499154,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": false,
        "kappa": 0.6799509503372165,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": false,
        "kappa": 0.5285030643942574,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": false,
        "kappa": 0.604219283910266,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3611111111111111,
        "examples": false,
        "kappa": 0.4258549302254254,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3402777777777778,
        "examples": false,
        "kappa": 0.416135705419942,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": true,
        "kappa": 0.8250303766707168,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.19444444444444445,
        "examples": true,
        "kappa": 0.6985871271585558,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3611111111111111,
        "examples": true,
        "kappa": 0.39705290281021005,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2361111111111111,
        "examples": true,
        "kappa": 0.6393370165745855,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3958333333333333,
        "examples": true,
        "kappa": 0.3752949235101605,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.4097222222222222,
        "examples": true,
        "kappa": 0.3293866919251717,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.9326788218793828,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": false,
        "kappa": 0.7882025081281933,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2361111111111111,
        "examples": false,
        "kappa": 0.6106870229007633,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": false,
        "kappa": 0.7873134328358209,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2361111111111111,
        "examples": false,
        "kappa": 0.6060825488776248,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.6219871131970409,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": true,
        "kappa": 0.8997214484679665,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.8099673963670238,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2847222222222222,
        "examples": true,
        "kappa": 0.536723163841808,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": true,
        "kappa": 0.755158822165546,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3055555555555556,
        "examples": true,
        "kappa": 0.511111111111111,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": true,
        "kappa": 0.5744069015097053,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.8090483619344774,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.6319702602230485,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3541666666666667,
        "examples": false,
        "kappa": 0.40812379110251457,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": false,
        "kappa": 0.55637707948244,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3541666666666667,
        "examples": false,
        "kappa": 0.4136526946107786,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2847222222222222,
        "examples": false,
        "kappa": 0.44406779661016954,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.8550185873605948,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.24305555555555555,
        "examples": true,
        "kappa": 0.62221722509557,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.4027777777777778,
        "examples": true,
        "kappa": 0.3610282304337846,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": true,
        "kappa": 0.5705108595900886,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3680555555555556,
        "examples": true,
        "kappa": 0.3940933629723721,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2986111111111111,
        "examples": true,
        "kappa": 0.44371574880963066,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04861111111111111,
        "examples": false,
        "kappa": 0.8354285714285713,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": false,
        "kappa": 0.9033232628398792,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.7500867754251997,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.8002773925104022,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.657523386713176,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": false,
        "kappa": 0.7184750733137828,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9306358381502889,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8848736808442598,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": true,
        "kappa": 0.7183833116036505,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": true,
        "kappa": 0.8638297872340427,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.6994219653179191,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.7006715701950752,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.7264248704663214,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.62152133580705,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.22428991185112637,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.6171344165435746,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": false,
        "kappa": 0.10586774293697633,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": false,
        "kappa": 0.23733180647008306,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9517991631799165,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.6880866425992781,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.25,
        "examples": true,
        "kappa": 0.16535179520206086,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": true,
        "kappa": 0.6656023222060956,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": true,
        "kappa": 0.13897866839043319,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2986111111111111,
        "examples": true,
        "kappa": 0.12886888013505926,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": false,
        "kappa": 0.9043348281016442,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9268168727765541,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.8640440597954369,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8784810126582279,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.8195488721804511,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04861111111111111,
        "examples": false,
        "kappa": 0.8392088052320943,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": true,
        "kappa": 0.9065693430656934,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9519839946648885,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": true,
        "kappa": 0.7872968980797638,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": true,
        "kappa": 0.9065693430656934,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": true,
        "kappa": 0.7467625899280578,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": true,
        "kappa": 0.7872968980797638,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04195804195804196,
        "examples": false,
        "kappa": 0.861791237113402,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 143,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": false,
        "kappa": 0.9755102040816327,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.7722319859402461,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.03496503496503497,
        "examples": false,
        "kappa": 0.88272921108742,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09090909090909091,
        "examples": false,
        "kappa": 0.6857142857142857,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.793103448275862,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9520000000000002,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.6750902527075814,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9293655984303465,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": true,
        "kappa": 0.6590707309854985,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.6854979615608621,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      }
    ],
    "other_structure_flips": [
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.006944444444444444
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 143,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.07692307692307693
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.034722222222222224
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.10416666666666667
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.2569444444444444
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.2847222222222222
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.041666666666666664
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.11805555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0763888888888889
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.06944444444444445
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.1111111111111111
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.20833333333333334
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.13194444444444445
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.2361111111111111
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.1388888888888889
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.22916666666666666
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.1388888888888889
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      }
    ],
    "overall": [
      {
        "examples": false,
        "fleiss_kappa": 0.7364745229731756,
        "krippendorff_alpha": 0.7365355242410061,
        "n": 720,
        "n_complete": 720,
        "raters": 6,
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.6779075446502968,
        "krippendorff_alpha": 0.6779821030890356,
        "n": 720,
        "n_complete": 720,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.7464161392037022,
        "krippendorff_alpha": 0.7480425850439766,
        "n": 720,
        "n_complete": 708,
        "raters": 6,
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.6970187078648363,
        "krippendorff_alpha": 0.6970888424232013,
        "n": 720,
        "n_complete": 720,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.6724663046295324,
        "krippendorff_alpha": 0.672542122614572,
        "n": 720,
        "n_complete": 720,
        "raters": 6,
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.6238688964255196,
        "krippendorff_alpha": 0.623955963810606,
        "n": 720,
        "n_complete": 720,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.7693047184726459,
        "krippendorff_alpha": 0.7693581201581849,
        "n": 720,
        "n_complete": 720,
        "raters": 6,
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.7559814145463498,
        "krippendorff_alpha": 0.7560379003300196,
        "n": 720,
        "n_complete": 720,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.7362300319488818,
        "krippendorff_alpha": 0.7365353212637558,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.7247010626936746,
        "krippendorff_alpha": 0.7250196957229642,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.6400238331678252,
        "krippendorff_alpha": 0.6404404722498069,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.6063137131610342,
        "krippendorff_alpha": 0.6067693685856164,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.7343256984118665,
        "krippendorff_alpha": 0.7346331918164822,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.7417231702428057,
        "krippendorff_alpha": 0.7420221017587283,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.6090021001287175,
        "krippendorff_alpha": 0.6094546439943094,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.6052782151648886,
        "krippendorff_alpha": 0.6057350690825221,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.7830451727655567,
        "krippendorff_alpha": 0.7832962778896707,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.8523143358373445,
        "krippendorff_alpha": 0.8524852683190141,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.5064675314047224,
        "krippendorff_alpha": 0.5070387495396702,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.5633652292779922,
        "krippendorff_alpha": 0.5638705935959569,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.8904040083719155,
        "krippendorff_alpha": 0.8905308555844486,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.896102935055084,
        "krippendorff_alpha": 0.8962231862876595,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.816423601269121,
        "krippendorff_alpha": 0.8214531034238572,
        "n": 144,
        "n_complete": 143,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.8608434220062815,
        "krippendorff_alpha": 0.8610044828604407,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      }
    ],
    "pairwise": [
      {
        "disagreement": 0.17083333333333334,
        "examples": false,
        "kappa": 0.7148744365743722,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16805555555555557,
        "examples": false,
        "kappa": 0.7128410671553731,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13055555555555556,
        "examples": false,
        "kappa": 0.7823752226731063,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12361111111111112,
        "examples": false,
        "kappa": 0.7919615609376014,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18055555555555555,
        "examples": false,
        "kappa": 0.6918680826688964,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15138888888888888,
        "examples": false,
        "kappa": 0.7412633522352631,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": false,
        "kappa": 0.7246829392645466,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1486111111111111,
        "examples": false,
        "kappa": 0.7512913223140495,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.17777777777777778,
        "examples": false,
        "kappa": 0.6929023658780407,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1361111111111111,
        "examples": false,
        "kappa": 0.7697871771196644,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12083333333333333,
        "examples": false,
        "kappa": 0.793010468436079,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18888888888888888,
        "examples": false,
        "kappa": 0.6687292152279009,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.8145011175019483,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.19583333333333333,
        "examples": false,
        "kappa": 0.669752704891902,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": false,
        "kappa": 0.7265792688967407,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16527777777777777,
        "examples": false,
        "kappa": 0.7211019208421628,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.20277777777777778,
        "examples": false,
        "kappa": 0.6624797719041382,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18333333333333332,
        "examples": false,
        "kappa": 0.696260786193672,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.175,
        "examples": false,
        "kappa": 0.7024822660146988,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2263888888888889,
        "examples": false,
        "kappa": 0.6094717086611029,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18194444444444444,
        "examples": false,
        "kappa": 0.6983565034683245,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16805555555555557,
        "examples": false,
        "kappa": 0.7224664551397225,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12916666666666668,
        "examples": false,
        "kappa": 0.7819652433842278,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.21666666666666667,
        "examples": false,
        "kappa": 0.6286045888759932,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.17777777777777778,
        "examples": false,
        "kappa": 0.7081956001367833,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18611111111111112,
        "examples": false,
        "kappa": 0.6891982874980269,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2375,
        "examples": false,
        "kappa": 0.597112508753444,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1763888888888889,
        "examples": false,
        "kappa": 0.7066297066297066,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.23055555555555557,
        "examples": false,
        "kappa": 0.6105571847507332,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.21388888888888888,
        "examples": false,
        "kappa": 0.6298064563516839,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1483050847457627,
        "examples": false,
        "kappa": 0.7525126590074538,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 708,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12916666666666668,
        "examples": false,
        "kappa": 0.7824731015125527,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15833333333333333,
        "examples": false,
        "kappa": 0.7391776852019561,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.7907091664863363,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1638888888888889,
        "examples": false,
        "kappa": 0.7180930133786367,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12570621468926554,
        "examples": false,
        "kappa": 0.7893089647009257,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 708,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15819209039548024,
        "examples": false,
        "kappa": 0.7410269306387454,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 708,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15112994350282485,
        "examples": false,
        "kappa": 0.7486679627626751,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 708,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16807909604519775,
        "examples": false,
        "kappa": 0.7116563367363352,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 708,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12083333333333333,
        "examples": false,
        "kappa": 0.8009438009438009,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1375,
        "examples": false,
        "kappa": 0.7696625401103216,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15555555555555556,
        "examples": false,
        "kappa": 0.7314095005895401,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15416666666666667,
        "examples": false,
        "kappa": 0.7472797472797472,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18194444444444444,
        "examples": false,
        "kappa": 0.6950089731774749,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.17777777777777778,
        "examples": false,
        "kappa": 0.6958425879782575,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1375,
        "examples": false,
        "kappa": 0.7682177348551362,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18611111111111112,
        "examples": false,
        "kappa": 0.6899703081016465,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16527777777777777,
        "examples": false,
        "kappa": 0.7259117082533589,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14027777777777778,
        "examples": false,
        "kappa": 0.7615323318478294,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22083333333333333,
        "examples": false,
        "kappa": 0.6290535811493896,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": false,
        "kappa": 0.7226235192141001,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15833333333333333,
        "examples": false,
        "kappa": 0.7375539568345323,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13333333333333333,
        "examples": false,
        "kappa": 0.7735849056603774,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2152777777777778,
        "examples": false,
        "kappa": 0.6385893325561061,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1763888888888889,
        "examples": false,
        "kappa": 0.7108360582122685,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": false,
        "kappa": 0.7321038582868236,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.23472222222222222,
        "examples": false,
        "kappa": 0.6108257479322717,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.17083333333333334,
        "examples": false,
        "kappa": 0.7150551646251412,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.23472222222222222,
        "examples": false,
        "kappa": 0.611422294039126,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.21805555555555556,
        "examples": false,
        "kappa": 0.6312931161015706,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.175,
        "examples": false,
        "kappa": 0.6997219647822057,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.17222222222222222,
        "examples": false,
        "kappa": 0.6969861525929948,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": false,
        "kappa": 0.7407630469506926,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14027777777777778,
        "examples": false,
        "kappa": 0.7580129911617507,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.24722222222222223,
        "examples": false,
        "kappa": 0.5338280226975121,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13472222222222222,
        "examples": false,
        "kappa": 0.768982683624696,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15138888888888888,
        "examples": false,
        "kappa": 0.7485622747296756,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.7896670702375659,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2833333333333333,
        "examples": false,
        "kappa": 0.48330448731478753,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14722222222222223,
        "examples": false,
        "kappa": 0.7513642064797771,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12916666666666668,
        "examples": false,
        "kappa": 0.7786738943610763,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2513888888888889,
        "examples": false,
        "kappa": 0.5181097121304565,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.8136820756334323,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.29583333333333334,
        "examples": false,
        "kappa": 0.4814626971648832,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.28888888888888886,
        "examples": false,
        "kappa": 0.48657293605817203,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15416666666666667,
        "examples": false,
        "kappa": 0.7352730741712378,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1486111111111111,
        "examples": false,
        "kappa": 0.7449260007284044,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16527777777777777,
        "examples": false,
        "kappa": 0.7215867734220652,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15833333333333333,
        "examples": false,
        "kappa": 0.7273080641463926,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.35138888888888886,
        "examples": false,
        "kappa": 0.36744948381294346,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12083333333333333,
        "examples": false,
        "kappa": 0.7936432637571157,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12916666666666668,
        "examples": false,
        "kappa": 0.7832799300903,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13333333333333333,
        "examples": false,
        "kappa": 0.7712856249441615,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.36527777777777776,
        "examples": false,
        "kappa": 0.35171776305653973,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1125,
        "examples": false,
        "kappa": 0.8109586909732126,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.784965504883075,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.375,
        "examples": false,
        "kappa": 0.3397568919667026,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": false,
        "kappa": 0.7300390269667537,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.38472222222222224,
        "examples": false,
        "kappa": 0.3398365479780343,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.38472222222222224,
        "examples": false,
        "kappa": 0.32774468859653566,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15555555555555556,
        "examples": false,
        "kappa": 0.7348345346451307,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13333333333333333,
        "examples": false,
        "kappa": 0.7709620125652785,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1375,
        "examples": false,
        "kappa": 0.7655078032476249,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11527777777777778,
        "examples": false,
        "kappa": 0.8012557867291011,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.75595867566908,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12777777777777777,
        "examples": false,
        "kappa": 0.7852523058468821,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11666666666666667,
        "examples": false,
        "kappa": 0.8049038551488543,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12361111111111112,
        "examples": false,
        "kappa": 0.7917330230562725,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18611111111111112,
        "examples": false,
        "kappa": 0.6804864236535423,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": false,
        "kappa": 0.8597429920196358,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12361111111111112,
        "examples": false,
        "kappa": 0.7897734356033516,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16111111111111112,
        "examples": false,
        "kappa": 0.7216974059079322,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12222222222222222,
        "examples": false,
        "kappa": 0.793659994919659,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15833333333333333,
        "examples": false,
        "kappa": 0.7284016796211917,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14305555555555555,
        "examples": false,
        "kappa": 0.7520163717346815,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12222222222222222,
        "examples": false,
        "kappa": 0.7892110384749738,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12361111111111112,
        "examples": false,
        "kappa": 0.7862396797598199,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": false,
        "kappa": 0.7725685785536159,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.7943838571169392,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.17916666666666667,
        "examples": false,
        "kappa": 0.6856788970334422,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11527777777777778,
        "examples": false,
        "kappa": 0.8028744182057481,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10833333333333334,
        "examples": false,
        "kappa": 0.8150435220772035,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11666666666666667,
        "examples": false,
        "kappa": 0.7987950324196826,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1986111111111111,
        "examples": false,
        "kappa": 0.6550661324256597,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09583333333333334,
        "examples": false,
        "kappa": 0.8361223540588415,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12638888888888888,
        "examples": false,
        "kappa": 0.7818058298338567,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18888888888888888,
        "examples": false,
        "kappa": 0.6717332564516887,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13472222222222222,
        "examples": false,
        "kappa": 0.767947209983852,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1763888888888889,
        "examples": false,
        "kappa": 0.6941171747987877,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18055555555555555,
        "examples": false,
        "kappa": 0.6833366037174117,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.8041599999999999,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": false,
        "kappa": 0.8526448362720405,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.8200562324273664,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.8288159771754638,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2152777777777778,
        "examples": false,
        "kappa": 0.6187873612297181,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.7737627651217597,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.7973733583489682,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": false,
        "kappa": 0.8524822695035459,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": false,
        "kappa": 0.5341738553417386,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.9329296693060084,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.8093903293622985,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": false,
        "kappa": 0.5370891264164591,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.810320781032078,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2986111111111111,
        "examples": false,
        "kappa": 0.5122873345935727,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": false,
        "kappa": 0.5388026607538803,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.8078945303303774,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": true,
        "kappa": 0.8651264439587886,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": true,
        "kappa": 0.8437693738375696,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": true,
        "kappa": 0.7587939698492462,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": true,
        "kappa": 0.5579523770015764,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": true,
        "kappa": 0.7859824780976221,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": true,
        "kappa": 0.7874456183965196,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": true,
        "kappa": 0.7474839890210431,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": true,
        "kappa": 0.5582455849432054,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": true,
        "kappa": 0.9553349875930521,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.8138686131386861,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2638888888888889,
        "examples": true,
        "kappa": 0.5556999025657682,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.8145454545454545,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2916666666666667,
        "examples": true,
        "kappa": 0.5221238938053098,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3194444444444444,
        "examples": true,
        "kappa": 0.48095909732016934,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": false,
        "kappa": 0.7264957264957266,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": false,
        "kappa": 0.8538185225675463,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.19444444444444445,
        "examples": false,
        "kappa": 0.6959734580003016,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": false,
        "kappa": 0.679754601226994,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": false,
        "kappa": 0.5121538070636064,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": false,
        "kappa": 0.7348703170028819,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2222222222222222,
        "examples": false,
        "kappa": 0.6454293628808864,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": false,
        "kappa": 0.7318435754189945,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": false,
        "kappa": 0.5353218210361068,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.8228509918499154,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": false,
        "kappa": 0.6799509503372165,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": false,
        "kappa": 0.5285030643942574,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": false,
        "kappa": 0.604219283910266,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3611111111111111,
        "examples": false,
        "kappa": 0.4258549302254254,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3402777777777778,
        "examples": false,
        "kappa": 0.416135705419942,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": true,
        "kappa": 0.6773296244784425,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": true,
        "kappa": 0.7812713602187288,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": true,
        "kappa": 0.7826579126103691,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2222222222222222,
        "examples": true,
        "kappa": 0.6584389593062042,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3541666666666667,
        "examples": true,
        "kappa": 0.4264292408622306,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": true,
        "kappa": 0.7623762376237623,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.19444444444444445,
        "examples": true,
        "kappa": 0.6893203883495146,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": true,
        "kappa": 0.5737704918032785,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2986111111111111,
        "examples": true,
        "kappa": 0.4732006125574272,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": true,
        "kappa": 0.8250303766707168,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.19444444444444445,
        "examples": true,
        "kappa": 0.6985871271585558,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3611111111111111,
        "examples": true,
        "kappa": 0.39705290281021005,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2361111111111111,
        "examples": true,
        "kappa": 0.6393370165745855,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3958333333333333,
        "examples": true,
        "kappa": 0.3752949235101605,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.4097222222222222,
        "examples": true,
        "kappa": 0.3293866919251717,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": false,
        "kappa": 0.7214484679665737,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.777365491651206,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18055555555555555,
        "examples": false,
        "kappa": 0.7096323871568171,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": false,
        "kappa": 0.7557440246723208,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": false,
        "kappa": 0.563975155279503,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.8767507002801121,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.8311048557353977,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.8211041229909154,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.6151603498542274,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.9326788218793828,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": false,
        "kappa": 0.7882025081281933,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2361111111111111,
        "examples": false,
        "kappa": 0.6106870229007633,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": false,
        "kappa": 0.7873134328358209,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2361111111111111,
        "examples": false,
        "kappa": 0.6060825488776248,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.6219871131970409,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.8313685689749396,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": true,
        "kappa": 0.9106561191251744,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": true,
        "kappa": 0.8442641946697566,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.809775429326288,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": true,
        "kappa": 0.5425303788420299,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": true,
        "kappa": 0.8765201122544435,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": true,
        "kappa": 0.8213122382503489,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": true,
        "kappa": 0.8198170016422929,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.25,
        "examples": true,
        "kappa": 0.5813953488372093,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": true,
        "kappa": 0.8997214484679665,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.8099673963670238,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2847222222222222,
        "examples": true,
        "kappa": 0.536723163841808,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": true,
        "kappa": 0.755158822165546,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3055555555555556,
        "examples": true,
        "kappa": 0.511111111111111,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": true,
        "kappa": 0.5744069015097053,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": false,
        "kappa": 0.7113997113997114,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.7962904746934927,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1875,
        "examples": false,
        "kappa": 0.6944357120402389,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.20833333333333334,
        "examples": false,
        "kappa": 0.6577946768060836,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3125,
        "examples": false,
        "kappa": 0.4576952046196335,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": false,
        "kappa": 0.7272727272727273,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": false,
        "kappa": 0.6709219858156029,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": false,
        "kappa": 0.6608187134502925,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2847222222222222,
        "examples": false,
        "kappa": 0.4842767295597485,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.8090483619344774,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.6319702602230485,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3541666666666667,
        "examples": false,
        "kappa": 0.40812379110251457,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": false,
        "kappa": 0.55637707948244,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3541666666666667,
        "examples": false,
        "kappa": 0.4136526946107786,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2847222222222222,
        "examples": false,
        "kappa": 0.44406779661016954,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": true,
        "kappa": 0.7830121341898644,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": true,
        "kappa": 0.7668825161887141,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": true,
        "kappa": 0.7650714729645742,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2222222222222222,
        "examples": true,
        "kappa": 0.6454566438408864,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3680555555555556,
        "examples": true,
        "kappa": 0.3867416633186017,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": true,
        "kappa": 0.7638791286015459,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.19444444444444445,
        "examples": true,
        "kappa": 0.6803044719314938,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2222222222222222,
        "examples": true,
        "kappa": 0.6299686822452422,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3263888888888889,
        "examples": true,
        "kappa": 0.41065830721003144,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.8550185873605948,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.24305555555555555,
        "examples": true,
        "kappa": 0.62221722509557,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.4027777777777778,
        "examples": true,
        "kappa": 0.3610282304337846,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": true,
        "kappa": 0.5705108595900886,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3680555555555556,
        "examples": true,
        "kappa": 0.3940933629723721,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2986111111111111,
        "examples": true,
        "kappa": 0.44371574880963066,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.8113537117903931,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9262798634812286,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.8199437324163801,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8843930635838151,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.737921906022502,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.8039037675896504,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": false,
        "kappa": 0.7159763313609467,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.7723156532988359,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.6390977443609022,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04861111111111111,
        "examples": false,
        "kappa": 0.8354285714285713,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": false,
        "kappa": 0.9033232628398792,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.7500867754251997,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.8002773925104022,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.657523386713176,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": false,
        "kappa": 0.7184750733137828,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9285714285714284,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9306358381502889,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0,
        "examples": true,
        "kappa": 1.0,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": true,
        "kappa": 0.8638297872340427,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.6994219653179191,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9516129032258066,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9285714285714284,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9288537549407113,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": true,
        "kappa": 0.7580645161290324,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9306358381502889,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8848736808442598,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": true,
        "kappa": 0.7183833116036505,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": true,
        "kappa": 0.8638297872340427,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.6994219653179191,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.7006715701950752,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": false,
        "kappa": 0.5605095541401273,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.5522388059701493,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.5724465558194776,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": false,
        "kappa": 0.7610619469026547,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": false,
        "kappa": 0.23094688221709012,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.7634408602150539,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": false,
        "kappa": 0.7114641477028768,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.7145122918318795,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2847222222222222,
        "examples": false,
        "kappa": 0.18845360824742266,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.7264248704663214,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.62152133580705,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.22428991185112637,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.6171344165435746,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": false,
        "kappa": 0.10586774293697633,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": false,
        "kappa": 0.23733180647008306,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.6536502546689303,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.7220489977728285,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": true,
        "kappa": 0.7421665174574752,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": true,
        "kappa": 0.9230152365677626,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2847222222222222,
        "examples": true,
        "kappa": 0.14731369150779886,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8866498740554156,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8862918509159824,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": true,
        "kappa": 0.6227247655819085,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": true,
        "kappa": 0.12141549725442316,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9517991631799165,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.6880866425992781,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.25,
        "examples": true,
        "kappa": 0.16535179520206086,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": true,
        "kappa": 0.6656023222060956,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": true,
        "kappa": 0.13897866839043319,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2986111111111111,
        "examples": true,
        "kappa": 0.12886888013505926,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9294117647058823,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": false,
        "kappa": 0.9755102040816327,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9268292682926828,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": false,
        "kappa": 0.9502074688796682,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8846153846153847,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": false,
        "kappa": 0.9076034648700674,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.8618705035971225,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8827552515876893,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.8250569476082004,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": false,
        "kappa": 0.9043348281016442,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9268168727765541,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.8640440597954369,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8784810126582279,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.8195488721804511,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04861111111111111,
        "examples": false,
        "kappa": 0.8392088052320943,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0,
        "examples": true,
        "kappa": 1.0,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9285714285714284,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": true,
        "kappa": 0.8072289156626505,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9285714285714284,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": true,
        "kappa": 0.8072289156626505,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": true,
        "kappa": 0.9065693430656934,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9519839946648885,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": true,
        "kappa": 0.7872968980797638,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": true,
        "kappa": 0.9065693430656934,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": true,
        "kappa": 0.7467625899280578,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": true,
        "kappa": 0.7872968980797638,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.7931034482758621,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": false,
        "kappa": 0.9755102040816327,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.03496503496503497,
        "examples": false,
        "kappa": 0.88272921108742,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0,
        "examples": false,
        "kappa": 1.0,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.793103448275862,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.8164305949008499,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1048951048951049,
        "examples": false,
        "kappa": 0.7023726932149299,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.7931034482758621,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.6393635827931644,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04195804195804196,
        "examples": false,
        "kappa": 0.861791237113402,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 143,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": false,
        "kappa": 0.9755102040816327,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.7722319859402461,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.03496503496503497,
        "examples": false,
        "kappa": 0.88272921108742,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09090909090909091,
        "examples": false,
        "kappa": 0.6857142857142857,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.793103448275862,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0,
        "examples": true,
        "kappa": 1.0,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9520000000000002,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.6750902527075814,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9519839946648885,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9764551994767823,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.6803788102989051,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9520000000000002,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.6750902527075814,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9293655984303465,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": true,
        "kappa": 0.6590707309854985,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.6854979615608621,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      }
    ],
    "rationale_matched_language_flips": [
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.125
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.1111111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.09027777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.09722222222222222
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.11805555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 143,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.04195804195804196
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.24305555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.10416666666666667
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.16666666666666666
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.16666666666666666
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.2777777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.09027777777777778
      }
    ],
    "rationale_matched_pairwise": [
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.8041599999999999,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": false,
        "kappa": 0.8526448362720405,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.8200562324273664,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.8288159771754638,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2152777777777778,
        "examples": false,
        "kappa": 0.6187873612297181,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.7737627651217597,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.7973733583489682,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": false,
        "kappa": 0.8524822695035459,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": false,
        "kappa": 0.5341738553417386,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.9329296693060084,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.8093903293622985,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": false,
        "kappa": 0.5370891264164591,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.810320781032078,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2986111111111111,
        "examples": false,
        "kappa": 0.5122873345935727,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": false,
        "kappa": 0.5388026607538803,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": false,
        "kappa": 0.7264957264957266,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": false,
        "kappa": 0.8538185225675463,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.19444444444444445,
        "examples": false,
        "kappa": 0.6959734580003016,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": false,
        "kappa": 0.679754601226994,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": false,
        "kappa": 0.5121538070636064,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": false,
        "kappa": 0.7348703170028819,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2222222222222222,
        "examples": false,
        "kappa": 0.6454293628808864,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": false,
        "kappa": 0.7318435754189945,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": false,
        "kappa": 0.5353218210361068,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.8228509918499154,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": false,
        "kappa": 0.6799509503372165,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": false,
        "kappa": 0.5285030643942574,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": false,
        "kappa": 0.604219283910266,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3611111111111111,
        "examples": false,
        "kappa": 0.4258549302254254,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3402777777777778,
        "examples": false,
        "kappa": 0.416135705419942,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": false,
        "kappa": 0.7214484679665737,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.777365491651206,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18055555555555555,
        "examples": false,
        "kappa": 0.7096323871568171,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": false,
        "kappa": 0.7557440246723208,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": false,
        "kappa": 0.563975155279503,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.8767507002801121,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.8311048557353977,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.8211041229909154,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.6151603498542274,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.9326788218793828,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": false,
        "kappa": 0.7882025081281933,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2361111111111111,
        "examples": false,
        "kappa": 0.6106870229007633,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": false,
        "kappa": 0.7873134328358209,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2361111111111111,
        "examples": false,
        "kappa": 0.6060825488776248,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.6219871131970409,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": false,
        "kappa": 0.7113997113997114,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.7962904746934927,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1875,
        "examples": false,
        "kappa": 0.6944357120402389,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.20833333333333334,
        "examples": false,
        "kappa": 0.6577946768060836,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3125,
        "examples": false,
        "kappa": 0.4576952046196335,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": false,
        "kappa": 0.7272727272727273,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": false,
        "kappa": 0.6709219858156029,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": false,
        "kappa": 0.6608187134502925,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2847222222222222,
        "examples": false,
        "kappa": 0.4842767295597485,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.8090483619344774,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.6319702602230485,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3541666666666667,
        "examples": false,
        "kappa": 0.40812379110251457,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": false,
        "kappa": 0.55637707948244,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3541666666666667,
        "examples": false,
        "kappa": 0.4136526946107786,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2847222222222222,
        "examples": false,
        "kappa": 0.44406779661016954,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.8113537117903931,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9262798634812286,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.8199437324163801,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8843930635838151,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.737921906022502,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.8039037675896504,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": false,
        "kappa": 0.7159763313609467,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.7723156532988359,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.6390977443609022,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04861111111111111,
        "examples": false,
        "kappa": 0.8354285714285713,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": false,
        "kappa": 0.9033232628398792,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.7500867754251997,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.8002773925104022,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.657523386713176,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": false,
        "kappa": 0.7184750733137828,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": false,
        "kappa": 0.5605095541401273,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.5522388059701493,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.5724465558194776,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": false,
        "kappa": 0.7610619469026547,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": false,
        "kappa": 0.23094688221709012,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.7634408602150539,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": false,
        "kappa": 0.7114641477028768,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.7145122918318795,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2847222222222222,
        "examples": false,
        "kappa": 0.18845360824742266,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.7264248704663214,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.62152133580705,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.22428991185112637,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.6171344165435746,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": false,
        "kappa": 0.10586774293697633,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": false,
        "kappa": 0.23733180647008306,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9294117647058823,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": false,
        "kappa": 0.9755102040816327,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9268292682926828,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": false,
        "kappa": 0.9502074688796682,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8846153846153847,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": false,
        "kappa": 0.9076034648700674,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.8618705035971225,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8827552515876893,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.8250569476082004,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": false,
        "kappa": 0.9043348281016442,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9268168727765541,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.8640440597954369,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8784810126582279,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.8195488721804511,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04861111111111111,
        "examples": false,
        "kappa": 0.8392088052320943,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.7931034482758621,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": false,
        "kappa": 0.9755102040816327,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.03496503496503497,
        "examples": false,
        "kappa": 0.88272921108742,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0,
        "examples": false,
        "kappa": 1.0,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.793103448275862,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.8164305949008499,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1048951048951049,
        "examples": false,
        "kappa": 0.7023726932149299,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.7931034482758621,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.6393635827931644,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04195804195804196,
        "examples": false,
        "kappa": 0.861791237113402,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 143,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": false,
        "kappa": 0.9755102040816327,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.7722319859402461,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.03496503496503497,
        "examples": false,
        "kappa": 0.88272921108742,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09090909090909091,
        "examples": false,
        "kappa": 0.6857142857142857,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.793103448275862,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      }
    ],
    "rationale_operations": [
      {
        "model_key": "claude-haiku",
        "rationale_over_30_count": 66,
        "rationale_over_30_rate": 0.011458333333333333,
        "rationale_word_count_missing": 0,
        "rubric_lang": "en",
        "valid_judgments": 5760
      },
      {
        "model_key": "claude-haiku",
        "rationale_over_30_count": 4,
        "rationale_over_30_rate": 0.0006944444444444445,
        "rationale_word_count_missing": 0,
        "rubric_lang": "ko",
        "valid_judgments": 5760
      },
      {
        "model_key": "claude-opus",
        "rationale_over_30_count": 2,
        "rationale_over_30_rate": 0.00034946706272933774,
        "rationale_word_count_missing": 0,
        "rubric_lang": "en",
        "valid_judgments": 5723
      },
      {
        "model_key": "claude-opus",
        "rationale_over_30_count": 0,
        "rationale_over_30_rate": 0.0,
        "rationale_word_count_missing": 0,
        "rubric_lang": "ko",
        "valid_judgments": 4992
      },
      {
        "model_key": "claude-sonnet",
        "rationale_over_30_count": 375,
        "rationale_over_30_rate": 0.06525143553158169,
        "rationale_word_count_missing": 0,
        "rubric_lang": "en",
        "valid_judgments": 5747
      },
      {
        "model_key": "claude-sonnet",
        "rationale_over_30_count": 24,
        "rationale_over_30_rate": 0.004166666666666667,
        "rationale_word_count_missing": 0,
        "rubric_lang": "ko",
        "valid_judgments": 5760
      },
      {
        "model_key": "gemini-fl31",
        "rationale_over_30_count": 3,
        "rationale_over_30_rate": 0.0005208333333333333,
        "rationale_word_count_missing": 0,
        "rubric_lang": "en",
        "valid_judgments": 5760
      },
      {
        "model_key": "gemini-fl31",
        "rationale_over_30_count": 0,
        "rationale_over_30_rate": 0.0,
        "rationale_word_count_missing": 0,
        "rubric_lang": "ko",
        "valid_judgments": 5760
      },
      {
        "model_key": "gemini-fl35",
        "rationale_over_30_count": 1,
        "rationale_over_30_rate": 0.00017361111111111112,
        "rationale_word_count_missing": 0,
        "rubric_lang": "en",
        "valid_judgments": 5760
      },
      {
        "model_key": "gemini-fl35",
        "rationale_over_30_count": 0,
        "rationale_over_30_rate": 0.0,
        "rationale_word_count_missing": 0,
        "rubric_lang": "ko",
        "valid_judgments": 5759
      },
      {
        "model_key": "gpt-luna",
        "rationale_over_30_count": 29,
        "rationale_over_30_rate": 0.0050347222222222225,
        "rationale_word_count_missing": 0,
        "rubric_lang": "en",
        "valid_judgments": 5760
      },
      {
        "model_key": "gpt-luna",
        "rationale_over_30_count": 0,
        "rationale_over_30_rate": 0.0,
        "rationale_word_count_missing": 0,
        "rubric_lang": "ko",
        "valid_judgments": 5760
      },
      {
        "model_key": "gpt-nano",
        "rationale_over_30_count": 66,
        "rationale_over_30_rate": 0.011458333333333333,
        "rationale_word_count_missing": 0,
        "rubric_lang": "en",
        "valid_judgments": 5760
      },
      {
        "model_key": "gpt-nano",
        "rationale_over_30_count": 3,
        "rationale_over_30_rate": 0.0005208333333333333,
        "rationale_word_count_missing": 0,
        "rubric_lang": "ko",
        "valid_judgments": 5760
      }
    ],
    "reference_language_flips": [
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-opus",
        "n": 540,
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.06851851851851852
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-opus",
        "n": 516,
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.06395348837209303
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-opus",
        "n": 540,
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.05185185185185185
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-opus",
        "n": 600,
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.05333333333333334
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-opus",
        "n": 131,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.022900763358778626
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-opus",
        "n": 135,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.007407407407407408
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-opus",
        "n": 143,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.03496503496503497
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-opus",
        "n": 141,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.05673758865248227
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-opus",
        "n": 134,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.029850746268656716
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-opus",
        "n": 134,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.007462686567164179
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-opus",
        "n": 142,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.035211267605633804
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-opus",
        "n": 143,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.06293706293706294
      }
    ],
    "reference_pairs": [
      {
        "disagreement": 0.18194444444444444,
        "examples": false,
        "kappa": 0.70021930521565,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1361111111111111,
        "examples": false,
        "kappa": 0.7760568744445855,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": false,
        "kappa": 0.7094918690002,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15694444444444444,
        "examples": false,
        "kappa": 0.7432118092268264,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": false,
        "kappa": 0.7593092557689367,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.20833333333333334,
        "examples": false,
        "kappa": 0.6509316569433894,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1814814814814815,
        "examples": false,
        "kappa": 0.70308028951355,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 540,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10925925925925926,
        "examples": false,
        "kappa": 0.821296358618833,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 540,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2037037037037037,
        "examples": false,
        "kappa": 0.6694159682105052,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 540,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1925925925925926,
        "examples": false,
        "kappa": 0.6872493985565358,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 540,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": false,
        "kappa": 0.7265407403656252,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 540,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22592592592592592,
        "examples": false,
        "kappa": 0.6246410501846027,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 540,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16527777777777777,
        "examples": false,
        "kappa": 0.728193284775271,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11581920903954802,
        "examples": false,
        "kappa": 0.8099129717305463,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 708,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14166666666666666,
        "examples": false,
        "kappa": 0.7665992906449028,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15416666666666667,
        "examples": false,
        "kappa": 0.7507904731613313,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1361111111111111,
        "examples": false,
        "kappa": 0.7770263864749567,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.19305555555555556,
        "examples": false,
        "kappa": 0.6758941409640271,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18410852713178294,
        "examples": false,
        "kappa": 0.6933988816752354,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 516,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1065891472868217,
        "examples": false,
        "kappa": 0.8232381426925354,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 516,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16085271317829458,
        "examples": false,
        "kappa": 0.7346698551550671,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 516,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16472868217054262,
        "examples": false,
        "kappa": 0.7299892882207366,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 516,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14922480620155038,
        "examples": false,
        "kappa": 0.7522232061563789,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 516,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.24612403100775193,
        "examples": false,
        "kappa": 0.594803653024504,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 516,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15833333333333333,
        "examples": false,
        "kappa": 0.7298578199052133,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11666666666666667,
        "examples": false,
        "kappa": 0.8055330478064591,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1625,
        "examples": false,
        "kappa": 0.7248677248677249,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1361111111111111,
        "examples": false,
        "kappa": 0.7734104046242775,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10972222222222222,
        "examples": false,
        "kappa": 0.8143578897896838,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3138888888888889,
        "examples": false,
        "kappa": 0.45417220142494874,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16296296296296298,
        "examples": false,
        "kappa": 0.7238814642649622,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 540,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08888888888888889,
        "examples": false,
        "kappa": 0.8495996286410583,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 540,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.8114525139664803,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 540,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1537037037037037,
        "examples": false,
        "kappa": 0.7433136704656091,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 540,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11851851851851852,
        "examples": false,
        "kappa": 0.7980482673990533,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 540,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.40370370370370373,
        "examples": false,
        "kappa": 0.31382606668221025,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 540,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12916666666666668,
        "examples": false,
        "kappa": 0.7790332374138705,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": false,
        "kappa": 0.837212982910593,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10972222222222222,
        "examples": false,
        "kappa": 0.8147032091397446,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.8136386725637947,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10972222222222222,
        "examples": false,
        "kappa": 0.8140641753183921,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16111111111111112,
        "examples": false,
        "kappa": 0.7229409657258867,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13833333333333334,
        "examples": false,
        "kappa": 0.7626876340243031,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 600,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08833333333333333,
        "examples": false,
        "kappa": 0.8500495119536001,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 600,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13166666666666665,
        "examples": false,
        "kappa": 0.775740199278962,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 600,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12666666666666668,
        "examples": false,
        "kappa": 0.7847452346560172,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 600,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11333333333333333,
        "examples": false,
        "kappa": 0.8064222272830791,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 600,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18666666666666668,
        "examples": false,
        "kappa": 0.678359634134084,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 600,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.8183530678148546,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 135,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.037037037037037035,
        "examples": false,
        "kappa": 0.9395648670427073,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 135,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0962962962962963,
        "examples": false,
        "kappa": 0.843875100080064,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 135,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08148148148148149,
        "examples": false,
        "kappa": 0.8681055155875299,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 135,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08888888888888889,
        "examples": false,
        "kappa": 0.8563829787234042,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 135,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.28888888888888886,
        "examples": false,
        "kappa": 0.5214071448050177,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 135,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15602836879432624,
        "examples": true,
        "kappa": 0.7451737451737451,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 141,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06382978723404255,
        "examples": true,
        "kappa": 0.8955125566076575,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 141,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15602836879432624,
        "examples": true,
        "kappa": 0.7457793804294378,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 141,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15602836879432624,
        "examples": true,
        "kappa": 0.7473529890861704,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 141,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.19858156028368795,
        "examples": true,
        "kappa": 0.6851674641148326,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 141,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2765957446808511,
        "examples": true,
        "kappa": 0.5260708437473068,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 141,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16058394160583941,
        "examples": false,
        "kappa": 0.7424812030075187,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 137,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.021897810218978103,
        "examples": false,
        "kappa": 0.9638299744785709,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 137,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.145985401459854,
        "examples": false,
        "kappa": 0.7628116343490304,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 137,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18248175182481752,
        "examples": false,
        "kappa": 0.7118701102044249,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 137,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.145985401459854,
        "examples": false,
        "kappa": 0.7697285486175308,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 137,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2773722627737226,
        "examples": false,
        "kappa": 0.5179183257709047,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 137,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18248175182481752,
        "examples": true,
        "kappa": 0.7117003367003367,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 137,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.058394160583941604,
        "examples": true,
        "kappa": 0.9043045490264561,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 137,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15328467153284672,
        "examples": true,
        "kappa": 0.7553155298520156,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 137,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.145985401459854,
        "examples": true,
        "kappa": 0.7686787674124101,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 137,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2773722627737226,
        "examples": true,
        "kappa": 0.5722619341056611,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 137,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.35766423357664234,
        "examples": true,
        "kappa": 0.4068740060081287,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 137,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22535211267605634,
        "examples": false,
        "kappa": 0.6362471982068523,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 142,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04929577464788732,
        "examples": false,
        "kappa": 0.9192985304863196,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 142,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11267605633802817,
        "examples": false,
        "kappa": 0.816655907036798,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1267605633802817,
        "examples": false,
        "kappa": 0.7924987822698489,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11971830985915492,
        "examples": false,
        "kappa": 0.8055734536082475,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.21830985915492956,
        "examples": false,
        "kappa": 0.6234388366124892,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15602836879432624,
        "examples": true,
        "kappa": 0.7466100310406796,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 141,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.07092198581560284,
        "examples": true,
        "kappa": 0.8841698841698842,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 141,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14184397163120568,
        "examples": true,
        "kappa": 0.7700024467824811,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 141,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16312056737588654,
        "examples": true,
        "kappa": 0.736918958384035,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 141,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16312056737588654,
        "examples": true,
        "kappa": 0.7346153846153846,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 141,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2765957446808511,
        "examples": true,
        "kappa": 0.536379731894444,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 141,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.19852941176470587,
        "examples": false,
        "kappa": 0.6764757709251102,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 136,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.022058823529411766,
        "examples": false,
        "kappa": 0.9636622728892057,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 136,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16911764705882354,
        "examples": false,
        "kappa": 0.7281890858533195,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 136,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18382352941176472,
        "examples": false,
        "kappa": 0.702641245408431,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 136,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.23529411764705882,
        "examples": false,
        "kappa": 0.6140475345867328,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 136,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3014705882352941,
        "examples": false,
        "kappa": 0.47435897435897434,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 136,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14074074074074075,
        "examples": true,
        "kappa": 0.7724046140195209,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 135,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05925925925925926,
        "examples": true,
        "kappa": 0.902262443438914,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 135,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1037037037037037,
        "examples": true,
        "kappa": 0.8339191564147627,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 135,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16296296296296298,
        "examples": true,
        "kappa": 0.7359530583214793,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 135,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.24444444444444444,
        "examples": true,
        "kappa": 0.6085237258347979,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 135,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.37777777777777777,
        "examples": true,
        "kappa": 0.3668383299613758,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 135,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013986013986013986,
        "examples": false,
        "kappa": 0.9499474973748688,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 143,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.055944055944055944,
        "examples": false,
        "kappa": 0.8228279386712095,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 143,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006993006993006993,
        "examples": false,
        "kappa": 0.9736308316430021,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04195804195804196,
        "examples": false,
        "kappa": 0.8564497239417768,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.02097902097902098,
        "examples": false,
        "kappa": 0.9261744966442954,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06293706293706294,
        "examples": false,
        "kappa": 0.7708741320989853,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.02097902097902098,
        "examples": true,
        "kappa": 0.9261744966442954,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 143,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0,
        "examples": true,
        "kappa": 1.0,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 143,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013986013986013986,
        "examples": true,
        "kappa": 0.9499474973748688,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.02097902097902098,
        "examples": true,
        "kappa": 0.9261744966442954,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.02097902097902098,
        "examples": true,
        "kappa": 0.9264655467946522,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06293706293706294,
        "examples": true,
        "kappa": 0.7785234899328859,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": false,
        "kappa": 0.6139954853273139,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.8824489795918369,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.7915057915057915,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.7793779684387928,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.6968846477687343,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2847222222222222,
        "examples": false,
        "kappa": 0.13367571533382244,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11971830985915492,
        "examples": true,
        "kappa": 0.649535423925668,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 142,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.035211267605633804,
        "examples": true,
        "kappa": 0.8908531898539586,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 142,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04225352112676056,
        "examples": true,
        "kappa": 0.8620912916801552,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04225352112676056,
        "examples": true,
        "kappa": 0.8616883116883115,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1267605633802817,
        "examples": true,
        "kappa": 0.6384724186704382,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2746478873239437,
        "examples": true,
        "kappa": 0.14391714329880975,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0,
        "examples": false,
        "kappa": 1.0,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 143,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.02097902097902098,
        "examples": false,
        "kappa": 0.9270408163265308,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 143,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006993006993006993,
        "examples": false,
        "kappa": 0.974645390070922,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.02097902097902098,
        "examples": false,
        "kappa": 0.9242450997704399,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006993006993006993,
        "examples": false,
        "kappa": 0.974645390070922,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.03496503496503497,
        "examples": false,
        "kappa": 0.8809325562031639,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0,
        "examples": true,
        "kappa": 1.0,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0,
        "examples": true,
        "kappa": 1.0,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9285714285714284,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9755102040816327,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": true,
        "kappa": 0.8072289156626505,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.056338028169014086,
        "examples": false,
        "kappa": 0.8280871670702178,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 142,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04929577464788732,
        "examples": false,
        "kappa": 0.8679245283018867,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 142,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04929577464788732,
        "examples": false,
        "kappa": 0.8518628912071534,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09219858156028368,
        "examples": false,
        "kappa": 0.7330712101354302,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 141,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.056338028169014086,
        "examples": false,
        "kappa": 0.8280871670702178,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1056338028169014,
        "examples": false,
        "kappa": 0.6690490988191424,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 142,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06293706293706294,
        "examples": true,
        "kappa": 0.8102609464838568,
        "model_a": "claude-haiku",
        "model_b": "claude-opus",
        "n": 143,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.055944055944055944,
        "examples": true,
        "kappa": 0.8338175479372457,
        "model_a": "claude-opus",
        "model_b": "claude-sonnet",
        "n": 143,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06293706293706294,
        "examples": true,
        "kappa": 0.8102609464838568,
        "model_a": "claude-opus",
        "model_b": "gemini-fl31",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06993006993006994,
        "examples": true,
        "kappa": 0.7922719349215572,
        "model_a": "claude-opus",
        "model_b": "gemini-fl35",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04895104895104895,
        "examples": true,
        "kappa": 0.8566929133858266,
        "model_a": "claude-opus",
        "model_b": "gpt-luna",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14685314685314685,
        "examples": true,
        "kappa": 0.6034072900158478,
        "model_a": "claude-opus",
        "model_b": "gpt-nano",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      }
    ],
    "reference_structure_flips": [
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-opus",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.044444444444444446
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-opus",
        "n": 492,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.034552845528455285
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-opus",
        "n": 143,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-opus",
        "n": 142,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.035211267605633804
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "claude-opus",
        "n": 143,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "claude-opus",
        "n": 142,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.028169014084507043
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-opus",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.05416666666666667
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-opus",
        "n": 420,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.06190476190476191
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-opus",
        "n": 134,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.022388059701492536
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-opus",
        "n": 133,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "claude-opus",
        "n": 139,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.014388489208633094
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "claude-opus",
        "n": 132,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0
      }
    ],
    "repeat_consistency": [
      {
        "all_same_rate": 0.9201388888888888,
        "cohen_0_1": 0.8914081344090492,
        "cohen_0_2": 0.8966543876469697,
        "cohen_1_2": 0.9003315583241235,
        "expected_n": 576,
        "fleiss_kappa": 0.8961151004228132,
        "mean_pairwise_cohen": 0.8961313601267141,
        "model_key": "claude-haiku",
        "n": 576
      },
      {
        "all_same_rate": 0.9773913043478261,
        "cohen_0_1": 0.9692548078351224,
        "cohen_0_2": 0.9661294502957047,
        "cohen_1_2": 0.9762448579708092,
        "expected_n": 576,
        "fleiss_kappa": 0.9705421814943158,
        "mean_pairwise_cohen": 0.9705430387005455,
        "model_key": "claude-sonnet",
        "n": 575
      },
      {
        "all_same_rate": 0.9600694444444444,
        "cohen_0_1": 0.9457666170044254,
        "cohen_0_2": 0.9485332305784987,
        "cohen_1_2": 0.9583569688678302,
        "expected_n": 576,
        "fleiss_kappa": 0.9508805147263291,
        "mean_pairwise_cohen": 0.9508856054835847,
        "model_key": "gemini-fl31",
        "n": 576
      },
      {
        "all_same_rate": 0.9479166666666666,
        "cohen_0_1": 0.9273313696127959,
        "cohen_0_2": 0.9556481995831019,
        "cohen_1_2": 0.9275210084033613,
        "expected_n": 576,
        "fleiss_kappa": 0.9368078453840109,
        "mean_pairwise_cohen": 0.9368335258664197,
        "model_key": "gemini-fl35",
        "n": 576
      },
      {
        "all_same_rate": 0.890625,
        "cohen_0_1": 0.8581134496625841,
        "cohen_0_2": 0.8586680513789109,
        "cohen_1_2": 0.848750720683179,
        "expected_n": 576,
        "fleiss_kappa": 0.8551515759607092,
        "mean_pairwise_cohen": 0.8551774072415581,
        "model_key": "gpt-luna",
        "n": 576
      },
      {
        "all_same_rate": 0.8506944444444444,
        "cohen_0_1": 0.7388367729831145,
        "cohen_0_2": 0.726679932649625,
        "cohen_1_2": 0.7489223616021699,
        "expected_n": 576,
        "fleiss_kappa": 0.7378115031854465,
        "mean_pairwise_cohen": 0.7381463557449698,
        "model_key": "gpt-nano",
        "n": 576
      }
    ],
    "sensitivity_interpretation_all": [
      {
        "examples": false,
        "intended_rate": 0.9930555555555556,
        "literal_rate": 0.9930555555555556,
        "meaning_group": "PLAIN",
        "model_key": "claude-haiku",
        "n": 288,
        "other_rate": 0.006944444444444444,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9895833333333334,
        "literal_rate": 0.9895833333333334,
        "meaning_group": "PLAIN",
        "model_key": "claude-haiku",
        "n": 288,
        "other_rate": 0.010416666666666666,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.7986111111111112,
        "literal_rate": 0.8402777777777778,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 288,
        "other_rate": 0.05555555555555555,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8368055555555556,
        "literal_rate": 0.8715277777777778,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 288,
        "other_rate": 0.020833333333333332,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9375,
        "literal_rate": 0.9375,
        "meaning_group": "PLAIN",
        "model_key": "claude-haiku",
        "n": 288,
        "other_rate": 0.0625,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9548611111111112,
        "literal_rate": 0.9548611111111112,
        "meaning_group": "PLAIN",
        "model_key": "claude-haiku",
        "n": 288,
        "other_rate": 0.04513888888888889,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.7916666666666666,
        "literal_rate": 0.8680555555555556,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 288,
        "other_rate": 0.04513888888888889,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8298611111111112,
        "literal_rate": 0.8576388888888888,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 288,
        "other_rate": 0.03125,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9618055555555556,
        "literal_rate": 0.9618055555555556,
        "meaning_group": "PLAIN",
        "model_key": "claude-sonnet",
        "n": 288,
        "other_rate": 0.03819444444444445,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 1.0,
        "literal_rate": 1.0,
        "meaning_group": "PLAIN",
        "model_key": "claude-sonnet",
        "n": 288,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.8368055555555556,
        "literal_rate": 0.9131944444444444,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 288,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8402777777777778,
        "literal_rate": 0.9097222222222222,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 288,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9340277777777778,
        "literal_rate": 0.9340277777777778,
        "meaning_group": "PLAIN",
        "model_key": "claude-sonnet",
        "n": 288,
        "other_rate": 0.06597222222222222,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9826388888888888,
        "literal_rate": 0.9826388888888888,
        "meaning_group": "PLAIN",
        "model_key": "claude-sonnet",
        "n": 288,
        "other_rate": 0.017361111111111112,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.7916666666666666,
        "literal_rate": 0.9375,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 288,
        "other_rate": 0.010416666666666666,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.7847222222222222,
        "literal_rate": 0.9166666666666666,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 288,
        "other_rate": 0.024305555555555556,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9930555555555556,
        "literal_rate": 0.9930555555555556,
        "meaning_group": "PLAIN",
        "model_key": "gemini-fl31",
        "n": 288,
        "other_rate": 0.006944444444444444,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9895833333333334,
        "literal_rate": 0.9895833333333334,
        "meaning_group": "PLAIN",
        "model_key": "gemini-fl31",
        "n": 288,
        "other_rate": 0.010416666666666666,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.8645833333333334,
        "literal_rate": 0.8715277777777778,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 288,
        "other_rate": 0.006944444444444444,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8611111111111112,
        "literal_rate": 0.875,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 288,
        "other_rate": 0.006944444444444444,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9756944444444444,
        "literal_rate": 0.9756944444444444,
        "meaning_group": "PLAIN",
        "model_key": "gemini-fl31",
        "n": 288,
        "other_rate": 0.024305555555555556,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9965277777777778,
        "literal_rate": 0.9965277777777778,
        "meaning_group": "PLAIN",
        "model_key": "gemini-fl31",
        "n": 288,
        "other_rate": 0.003472222222222222,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.8229166666666666,
        "literal_rate": 0.84375,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 288,
        "other_rate": 0.041666666666666664,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8680555555555556,
        "literal_rate": 0.8472222222222222,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 288,
        "other_rate": 0.017361111111111112,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.96875,
        "literal_rate": 0.96875,
        "meaning_group": "PLAIN",
        "model_key": "gemini-fl35",
        "n": 288,
        "other_rate": 0.03125,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9791666666666666,
        "literal_rate": 0.9791666666666666,
        "meaning_group": "PLAIN",
        "model_key": "gemini-fl35",
        "n": 288,
        "other_rate": 0.020833333333333332,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.8680555555555556,
        "literal_rate": 0.8680555555555556,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 288,
        "other_rate": 0.006944444444444444,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8784722222222222,
        "literal_rate": 0.8506944444444444,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 288,
        "other_rate": 0.010416666666666666,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9721254355400697,
        "literal_rate": 0.9721254355400697,
        "meaning_group": "PLAIN",
        "model_key": "gemini-fl35",
        "n": 287,
        "other_rate": 0.027874564459930314,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9930555555555556,
        "literal_rate": 0.9930555555555556,
        "meaning_group": "PLAIN",
        "model_key": "gemini-fl35",
        "n": 288,
        "other_rate": 0.006944444444444444,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.8576388888888888,
        "literal_rate": 0.8159722222222222,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 288,
        "other_rate": 0.03819444444444445,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8784722222222222,
        "literal_rate": 0.8506944444444444,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 288,
        "other_rate": 0.010416666666666666,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9826388888888888,
        "literal_rate": 0.9826388888888888,
        "meaning_group": "PLAIN",
        "model_key": "gpt-luna",
        "n": 288,
        "other_rate": 0.017361111111111112,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9861111111111112,
        "literal_rate": 0.9861111111111112,
        "meaning_group": "PLAIN",
        "model_key": "gpt-luna",
        "n": 288,
        "other_rate": 0.013888888888888888,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.7986111111111112,
        "literal_rate": 0.8888888888888888,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 288,
        "other_rate": 0.03125,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8229166666666666,
        "literal_rate": 0.8506944444444444,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 288,
        "other_rate": 0.03819444444444445,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9583333333333334,
        "literal_rate": 0.9583333333333334,
        "meaning_group": "PLAIN",
        "model_key": "gpt-luna",
        "n": 288,
        "other_rate": 0.041666666666666664,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9409722222222222,
        "literal_rate": 0.9409722222222222,
        "meaning_group": "PLAIN",
        "model_key": "gpt-luna",
        "n": 288,
        "other_rate": 0.059027777777777776,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.7881944444444444,
        "literal_rate": 0.8715277777777778,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 288,
        "other_rate": 0.04513888888888889,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8055555555555556,
        "literal_rate": 0.8472222222222222,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 288,
        "other_rate": 0.04861111111111111,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.9513888888888888,
        "literal_rate": 0.9513888888888888,
        "meaning_group": "PLAIN",
        "model_key": "gpt-nano",
        "n": 288,
        "other_rate": 0.04861111111111111,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.9375,
        "literal_rate": 0.9375,
        "meaning_group": "PLAIN",
        "model_key": "gpt-nano",
        "n": 288,
        "other_rate": 0.0625,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.6319444444444444,
        "literal_rate": 0.8333333333333334,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 288,
        "other_rate": 0.1423611111111111,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.6215277777777778,
        "literal_rate": 0.8368055555555556,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 288,
        "other_rate": 0.14583333333333334,
        "rubric_lang": "en",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.84375,
        "literal_rate": 0.84375,
        "meaning_group": "PLAIN",
        "model_key": "gpt-nano",
        "n": 288,
        "other_rate": 0.15625,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.8263888888888888,
        "literal_rate": 0.8263888888888888,
        "meaning_group": "PLAIN",
        "model_key": "gpt-nano",
        "n": 288,
        "other_rate": 0.1736111111111111,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": false,
        "intended_rate": 0.5833333333333334,
        "literal_rate": 0.7847222222222222,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 288,
        "other_rate": 0.1909722222222222,
        "rubric_lang": "ko",
        "scope": "all_cases"
      },
      {
        "examples": true,
        "intended_rate": 0.5694444444444444,
        "literal_rate": 0.75,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 288,
        "other_rate": 0.2152777777777778,
        "rubric_lang": "ko",
        "scope": "all_cases"
      }
    ],
    "sensitivity_interpretation_divergent": [
      {
        "examples": false,
        "intended_rate": 0.4166666666666667,
        "literal_rate": 0.5833333333333334,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.4305555555555556,
        "literal_rate": 0.5694444444444444,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.3472222222222222,
        "literal_rate": 0.6527777777777778,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.4444444444444444,
        "literal_rate": 0.5555555555555556,
        "meaning_group": "SCOPED",
        "model_key": "claude-haiku",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.3472222222222222,
        "literal_rate": 0.6527777777777778,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.3611111111111111,
        "literal_rate": 0.6388888888888888,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.20833333333333334,
        "literal_rate": 0.7916666666666666,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.2361111111111111,
        "literal_rate": 0.7638888888888888,
        "meaning_group": "SCOPED",
        "model_key": "claude-sonnet",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.4861111111111111,
        "literal_rate": 0.5138888888888888,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.4722222222222222,
        "literal_rate": 0.5277777777777778,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.4583333333333333,
        "literal_rate": 0.5416666666666666,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.5416666666666666,
        "literal_rate": 0.4583333333333333,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl31",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.5,
        "literal_rate": 0.5,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.5555555555555556,
        "literal_rate": 0.4444444444444444,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.5833333333333334,
        "literal_rate": 0.4166666666666667,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.5555555555555556,
        "literal_rate": 0.4444444444444444,
        "meaning_group": "SCOPED",
        "model_key": "gemini-fl35",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.3194444444444444,
        "literal_rate": 0.6805555555555556,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.4444444444444444,
        "literal_rate": 0.5555555555555556,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.3333333333333333,
        "literal_rate": 0.6666666666666666,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.4166666666666667,
        "literal_rate": 0.5833333333333334,
        "meaning_group": "SCOPED",
        "model_key": "gpt-luna",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.09722222222222222,
        "literal_rate": 0.9027777777777778,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.06944444444444445,
        "literal_rate": 0.9305555555555556,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "en",
        "scope": "literal_ne_intended"
      },
      {
        "examples": false,
        "intended_rate": 0.09722222222222222,
        "literal_rate": 0.9027777777777778,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      },
      {
        "examples": true,
        "intended_rate": 0.1388888888888889,
        "literal_rate": 0.8611111111111112,
        "meaning_group": "SCOPED",
        "model_key": "gpt-nano",
        "n": 72,
        "other_rate": 0.0,
        "rubric_lang": "ko",
        "scope": "literal_ne_intended"
      }
    ],
    "sensitivity_language_flips": [
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 720,
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.18194444444444444
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 720,
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.1375
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 720,
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.15694444444444444
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 720,
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.1361111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.10416666666666667
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.10416666666666667
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.1111111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.11805555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.09722222222222222
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 720,
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.08055555555555556
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 708,
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0748587570621469
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 720,
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.07777777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 720,
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.075
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0763888888888889
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.006944444444444444
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 720,
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.15
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 720,
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.12638888888888888
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 720,
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.14444444444444443
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 720,
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.11666666666666667
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.034722222222222224
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.006944444444444444
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 720,
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.15833333333333333
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 720,
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.175
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 720,
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.14305555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 720,
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.11805555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.11805555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 143,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.04195804195804196
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.09027777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 720,
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.13472222222222222
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 720,
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.13194444444444445
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 720,
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.10416666666666667
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 720,
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.10277777777777777
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.10416666666666667
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.0763888888888889
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.1388888888888889
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.1111111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 720,
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.1986111111111111
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 720,
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.18472222222222223
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 720,
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.29444444444444445
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 720,
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.1638888888888889
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.2777777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.09027777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko",
        "value": 0.24305555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko",
        "value": 0.24305555555555555
      },
      {
        "comparison": "KO_EN",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko",
        "value": 0.10416666666666667
      }
    ],
    "sensitivity_overall": [
      {
        "examples": false,
        "fleiss_kappa": 0.7186660164309564,
        "krippendorff_alpha": 0.7187311400382642,
        "n": 720,
        "n_complete": 720,
        "raters": 6,
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.6518506579240673,
        "krippendorff_alpha": 0.6519312480495476,
        "n": 720,
        "n_complete": 720,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.7271795742464267,
        "krippendorff_alpha": 0.7291614083796065,
        "n": 720,
        "n_complete": 708,
        "raters": 6,
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.6721589812849702,
        "krippendorff_alpha": 0.6722348704096729,
        "n": 720,
        "n_complete": 720,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.6361731359025242,
        "krippendorff_alpha": 0.6362573550840284,
        "n": 720,
        "n_complete": 720,
        "raters": 6,
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.5850856659646783,
        "krippendorff_alpha": 0.5851817109494083,
        "n": 720,
        "n_complete": 720,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.7408232129030903,
        "krippendorff_alpha": 0.7408832075297334,
        "n": 720,
        "n_complete": 720,
        "raters": 6,
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.7255216693418942,
        "krippendorff_alpha": 0.7255852059925096,
        "n": 720,
        "n_complete": 720,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.7195046439628485,
        "krippendorff_alpha": 0.719829291365669,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.6980899093189273,
        "krippendorff_alpha": 0.6984393422942524,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.6433436532507741,
        "krippendorff_alpha": 0.6437564499484003,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.6287017141509892,
        "krippendorff_alpha": 0.6291314575373881,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.6833061819428964,
        "krippendorff_alpha": 0.6836727257137956,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.7111049190869148,
        "krippendorff_alpha": 0.7114392883935269,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.6081547828439994,
        "krippendorff_alpha": 0.608608307400893,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.5898182287938081,
        "krippendorff_alpha": 0.5902929762141853,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.781677460395996,
        "krippendorff_alpha": 0.7819301485205374,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.8521067757367186,
        "krippendorff_alpha": 0.8522779484499861,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.5388839162477107,
        "krippendorff_alpha": 0.5394176154187196,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.5706850254720062,
        "krippendorff_alpha": 0.5711819178036355,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.8893725992317536,
        "krippendorff_alpha": 0.8895006402048655,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.8956744656938778,
        "krippendorff_alpha": 0.8957952128400658,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "examples": false,
        "fleiss_kappa": 0.8145072312509315,
        "krippendorff_alpha": 0.8195774165027696,
        "n": 144,
        "n_complete": 143,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "examples": true,
        "fleiss_kappa": 0.8645609419904681,
        "krippendorff_alpha": 0.8647177001594609,
        "n": 144,
        "n_complete": 144,
        "raters": 6,
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      }
    ],
    "sensitivity_pairwise": [
      {
        "disagreement": 0.1527777777777778,
        "examples": false,
        "kappa": 0.6956655395019982,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15416666666666667,
        "examples": false,
        "kappa": 0.6920990584210446,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11666666666666667,
        "examples": false,
        "kappa": 0.7647790914747977,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.7767926341569271,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.17222222222222222,
        "examples": false,
        "kappa": 0.6580253723110865,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1375,
        "examples": false,
        "kappa": 0.7247026108450487,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14444444444444443,
        "examples": false,
        "kappa": 0.712883435582822,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1361111111111111,
        "examples": false,
        "kappa": 0.7286988618886497,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16111111111111112,
        "examples": false,
        "kappa": 0.6759776536312849,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11527777777777778,
        "examples": false,
        "kappa": 0.769941484447182,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.7919139294357015,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1763888888888889,
        "examples": false,
        "kappa": 0.6465349290286667,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": false,
        "kappa": 0.8042262274704786,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18055555555555555,
        "examples": false,
        "kappa": 0.6428571428571428,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15,
        "examples": false,
        "kappa": 0.7018221976808392,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15138888888888888,
        "examples": false,
        "kappa": 0.696988416988417,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18055555555555555,
        "examples": false,
        "kappa": 0.6403458213256483,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1625,
        "examples": false,
        "kappa": 0.6767459708365311,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": false,
        "kappa": 0.6939130434782609,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2,
        "examples": false,
        "kappa": 0.5988392338943703,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16527777777777777,
        "examples": false,
        "kappa": 0.6696585546405108,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14722222222222223,
        "examples": false,
        "kappa": 0.7058097940051806,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.7638232842456237,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.20416666666666666,
        "examples": false,
        "kappa": 0.5914775358962482,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1625,
        "examples": false,
        "kappa": 0.6735187424425635,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.17222222222222222,
        "examples": false,
        "kappa": 0.6560571388946674,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2222222222222222,
        "examples": false,
        "kappa": 0.5566331832351923,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15694444444444444,
        "examples": false,
        "kappa": 0.6867202661491545,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2125,
        "examples": false,
        "kappa": 0.5763728657129672,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.20277777777777778,
        "examples": false,
        "kappa": 0.59402155022593,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1370056497175141,
        "examples": false,
        "kappa": 0.7258443113772454,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 708,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11666666666666667,
        "examples": false,
        "kappa": 0.7656831143069674,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14027777777777778,
        "examples": false,
        "kappa": 0.7160927617709066,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10138888888888889,
        "examples": false,
        "kappa": 0.795667656709223,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15555555555555556,
        "examples": false,
        "kappa": 0.6901893287435455,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1115819209039548,
        "examples": false,
        "kappa": 0.7767827211340452,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 708,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1497175141242938,
        "examples": false,
        "kappa": 0.7003545532947902,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 708,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1327683615819209,
        "examples": false,
        "kappa": 0.7343445633083185,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 708,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1596045197740113,
        "examples": false,
        "kappa": 0.6808673591498732,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 708,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.7905027932960894,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10972222222222222,
        "examples": false,
        "kappa": 0.7797670672779085,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14722222222222223,
        "examples": false,
        "kappa": 0.7061360275998028,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1361111111111111,
        "examples": false,
        "kappa": 0.7250087688530341,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16805555555555557,
        "examples": false,
        "kappa": 0.6657458563535913,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": false,
        "kappa": 0.6816951654570059,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12638888888888888,
        "examples": false,
        "kappa": 0.7472222222222222,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": false,
        "kappa": 0.6667052424487907,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14722222222222223,
        "examples": false,
        "kappa": 0.7057394683878131,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1375,
        "examples": false,
        "kappa": 0.7249108507386655,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2111111111111111,
        "examples": false,
        "kappa": 0.577924331829226,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13472222222222222,
        "examples": false,
        "kappa": 0.7305555555555556,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13472222222222222,
        "examples": false,
        "kappa": 0.7305555555555556,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12222222222222222,
        "examples": false,
        "kappa": 0.7555555555555555,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": false,
        "kappa": 0.5972222222222223,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14444444444444443,
        "examples": false,
        "kappa": 0.7108098713938129,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14027777777777778,
        "examples": false,
        "kappa": 0.719595897277705,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.21388888888888888,
        "examples": false,
        "kappa": 0.5719745222929936,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15416666666666667,
        "examples": false,
        "kappa": 0.6925633568757789,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.21388888888888888,
        "examples": false,
        "kappa": 0.5708812260536398,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.20972222222222223,
        "examples": false,
        "kappa": 0.5812341113935752,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1625,
        "examples": false,
        "kappa": 0.6739534307654199,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16805555555555557,
        "examples": false,
        "kappa": 0.6601123595505619,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14444444444444443,
        "examples": false,
        "kappa": 0.7122479094933594,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1375,
        "examples": false,
        "kappa": 0.7256097560975611,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.24305555555555555,
        "examples": false,
        "kappa": 0.4929822302343549,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12777777777777777,
        "examples": false,
        "kappa": 0.7432856644576212,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1375,
        "examples": false,
        "kappa": 0.7254406508073463,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11666666666666667,
        "examples": false,
        "kappa": 0.7668771248178727,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2722222222222222,
        "examples": false,
        "kappa": 0.44627988919319767,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14027777777777778,
        "examples": false,
        "kappa": 0.7209944751381216,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.7507788161993769,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.24444444444444444,
        "examples": false,
        "kappa": 0.48101732399557684,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.7914349276974417,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2902777777777778,
        "examples": false,
        "kappa": 0.4311721301560422,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2833333333333333,
        "examples": false,
        "kappa": 0.43982975217958403,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14444444444444443,
        "examples": false,
        "kappa": 0.7102055033089515,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14444444444444443,
        "examples": false,
        "kappa": 0.710689199527088,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15,
        "examples": false,
        "kappa": 0.7008103054228132,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15416666666666667,
        "examples": false,
        "kappa": 0.6917950853810912,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3388888888888889,
        "examples": false,
        "kappa": 0.3046947353423096,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11388888888888889,
        "examples": false,
        "kappa": 0.7720375304065793,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.7781116375823413,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12916666666666668,
        "examples": false,
        "kappa": 0.7417264522101366,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3472222222222222,
        "examples": false,
        "kappa": 0.2956919826270689,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10277777777777777,
        "examples": false,
        "kappa": 0.794588676161029,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12361111111111112,
        "examples": false,
        "kappa": 0.7528044809974231,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.35833333333333334,
        "examples": false,
        "kappa": 0.2786187506310534,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": false,
        "kappa": 0.708274808217698,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3611111111111111,
        "examples": false,
        "kappa": 0.28643852012228116,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.37083333333333335,
        "examples": false,
        "kappa": 0.25971565441074534,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15138888888888888,
        "examples": false,
        "kappa": 0.6972222222222222,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12916666666666668,
        "examples": false,
        "kappa": 0.7416666666666667,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13472222222222222,
        "examples": false,
        "kappa": 0.7305555555555556,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.7777777777777777,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1361111111111111,
        "examples": false,
        "kappa": 0.7277777777777779,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11944444444444445,
        "examples": false,
        "kappa": 0.7610760836851082,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.7777486244337605,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1125,
        "examples": false,
        "kappa": 0.774965272418583,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.17916666666666667,
        "examples": false,
        "kappa": 0.6417053713333436,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08055555555555556,
        "examples": false,
        "kappa": 0.8384863510137147,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.7631945519269462,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15416666666666667,
        "examples": false,
        "kappa": 0.6922982150832396,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11527777777777778,
        "examples": false,
        "kappa": 0.7688380009283613,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.15138888888888888,
        "examples": false,
        "kappa": 0.6977772300867233,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.7228210655990146,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.7638633803034278,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12083333333333333,
        "examples": false,
        "kappa": 0.7583743500331733,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12777777777777777,
        "examples": false,
        "kappa": 0.7444523317181568,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11388888888888889,
        "examples": false,
        "kappa": 0.7721870659052322,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.175,
        "examples": false,
        "kappa": 0.6499027507641011,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.7779097295588269,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.791689169379851,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1125,
        "examples": false,
        "kappa": 0.7748784065467459,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.19583333333333333,
        "examples": false,
        "kappa": 0.6079521757264007,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09583333333333334,
        "examples": false,
        "kappa": 0.8083007918010774,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.12361111111111112,
        "examples": false,
        "kappa": 0.7529874335055123,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18194444444444444,
        "examples": false,
        "kappa": 0.6366662044099293,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13055555555555556,
        "examples": false,
        "kappa": 0.7389291775960499,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16944444444444445,
        "examples": false,
        "kappa": 0.6612052207720078,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.17777777777777778,
        "examples": false,
        "kappa": 0.6439499304589708,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 720,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "A",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.7772621809744779,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.8477508650519031,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": false,
        "kappa": 0.8068965517241379,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": false,
        "kappa": 0.8333333333333333,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1875,
        "examples": false,
        "kappa": 0.6138259833134685,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": false,
        "kappa": 0.7364161849710983,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.7505773672055427,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.8611111111111112,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.24305555555555555,
        "examples": false,
        "kappa": 0.5091546552395793,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.9303135888501742,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": false,
        "kappa": 0.8194444444444444,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.25,
        "examples": false,
        "kappa": 0.5071306332002281,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": false,
        "kappa": 0.8055555555555556,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": false,
        "kappa": 0.4735658042744656,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.5416666666666667,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": true,
        "kappa": 0.7777349025660814,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": true,
        "kappa": 0.8471042471042473,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.8191653786707882,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.7634325473521453,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.24305555555555555,
        "examples": true,
        "kappa": 0.5166858457997697,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": true,
        "kappa": 0.7359073359073359,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": true,
        "kappa": 0.7357032457496137,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.7912640123695401,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.24305555555555555,
        "examples": true,
        "kappa": 0.5166858457997697,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": true,
        "kappa": 0.9440993788819876,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": true,
        "kappa": 0.8320373250388802,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.25,
        "examples": true,
        "kappa": 0.5113122171945701,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": true,
        "kappa": 0.8589341692789969,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": true,
        "kappa": 0.4690265486725663,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3055555555555556,
        "examples": true,
        "kappa": 0.4223194748358862,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": false,
        "kappa": 0.7358053302433373,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.9166505884622806,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": false,
        "kappa": 0.7367205542725173,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.7501445922498554,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.25,
        "examples": false,
        "kappa": 0.49699204346982345,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": false,
        "kappa": 0.6801853997682503,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.20833333333333334,
        "examples": false,
        "kappa": 0.5890410958904109,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": false,
        "kappa": 0.820069204152249,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.24305555555555555,
        "examples": false,
        "kappa": 0.4957983193277311,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.7921478060046189,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.7223828802776172,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2361111111111111,
        "examples": false,
        "kappa": 0.5249369299437221,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": false,
        "kappa": 0.6503496503496502,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3263888888888889,
        "examples": false,
        "kappa": 0.3909287257019439,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3055555555555556,
        "examples": false,
        "kappa": 0.39965889710062524,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": true,
        "kappa": 0.6697247706422019,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": true,
        "kappa": 0.8744186046511627,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.8163265306122449,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.7887323943661972,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3194444444444444,
        "examples": true,
        "kappa": 0.3857566765578635,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": true,
        "kappa": 0.7370242214532872,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": true,
        "kappa": 0.6571428571428571,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": true,
        "kappa": 0.6838487972508591,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": true,
        "kappa": 0.42720763723150357,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": true,
        "kappa": 0.860221316249272,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": true,
        "kappa": 0.8045375218150087,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3263888888888889,
        "examples": true,
        "kappa": 0.35689851767388836,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": true,
        "kappa": 0.7734513274336282,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3402777777777778,
        "examples": true,
        "kappa": 0.35502742230347356,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3541666666666667,
        "examples": true,
        "kappa": 0.32225913621262464,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "COND",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1736111111111111,
        "examples": false,
        "kappa": 0.6507566938300349,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.7189695550351289,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.18055555555555555,
        "examples": false,
        "kappa": 0.6360808709175738,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": false,
        "kappa": 0.6908665105386417,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": false,
        "kappa": 0.5097534044902466,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.8466898954703833,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.7911832946635732,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.7909407665505227,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2222222222222222,
        "examples": false,
        "kappa": 0.5618938961779806,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.9162790697674419,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.7482517482517483,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.5545556805399325,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.7488372093023256,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.5503406510219532,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2152777777777778,
        "examples": false,
        "kappa": 0.5815523059617548,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.7915057915057916,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": true,
        "kappa": 0.8883720930232558,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.8181818181818181,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.7911832946635732,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.24305555555555555,
        "examples": true,
        "kappa": 0.521640091116173,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": true,
        "kappa": 0.8470451911935111,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": true,
        "kappa": 0.777391304347826,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": true,
        "kappa": 0.8054429646786335,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2222222222222222,
        "examples": true,
        "kappa": 0.5573487031700288,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": true,
        "kappa": 0.8736842105263158,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.7909407665505227,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": true,
        "kappa": 0.4983050847457628,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": true,
        "kappa": 0.7207678883071554,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": true,
        "kappa": 0.46398659966499156,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2222222222222222,
        "examples": true,
        "kappa": 0.5608919382504288,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1597222222222222,
        "examples": false,
        "kappa": 0.6801853997682503,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.7918272937548189,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": false,
        "kappa": 0.666987858932357,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.7911832946635732,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": false,
        "kappa": 0.44088526499708797,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.16666666666666666,
        "examples": false,
        "kappa": 0.6682027649769585,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2013888888888889,
        "examples": false,
        "kappa": 0.5995397008055237,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.7746478873239435,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": false,
        "kappa": 0.43682310469314073,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.7629744384198296,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": false,
        "kappa": 0.724770642201835,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3402777777777778,
        "examples": false,
        "kappa": 0.3363431151241535,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1875,
        "examples": false,
        "kappa": 0.6292906178489703,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3333333333333333,
        "examples": false,
        "kappa": 0.3538979248457655,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.22916666666666666,
        "examples": false,
        "kappa": 0.5037593984962407,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.7649769585253455,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": true,
        "kappa": 0.7207678883071554,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": true,
        "kappa": 0.7354988399071926,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1527777777777778,
        "examples": true,
        "kappa": 0.6956772334293948,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3402777777777778,
        "examples": true,
        "kappa": 0.3310580204778156,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.14583333333333334,
        "examples": true,
        "kappa": 0.7123287671232876,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.19444444444444445,
        "examples": true,
        "kappa": 0.6134969325153374,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": true,
        "kappa": 0.733229329173167,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3055555555555556,
        "examples": true,
        "kappa": 0.35922330097087374,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.8181818181818181,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1388888888888889,
        "examples": true,
        "kappa": 0.7255574614065181,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3680555555555556,
        "examples": true,
        "kappa": 0.30033003300330025,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1875,
        "examples": true,
        "kappa": 0.627014581734459,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.3333333333333333,
        "examples": true,
        "kappa": 0.3484162895927601,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2847222222222222,
        "examples": true,
        "kappa": 0.40651387213510237,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "EXC",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.8277511961722488,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9262798634812286,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.8177215189873417,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8843930635838151,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.737921906022502,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.7990074441687344,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": false,
        "kappa": 0.705607476635514,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.7659574468085109,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.6295399515738498,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04861111111111111,
        "examples": false,
        "kappa": 0.8335535006605018,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": false,
        "kappa": 0.9033232628398792,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.7500867754251997,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.797752808988764,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.6534017971758667,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": false,
        "kappa": 0.7184750733137828,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9285714285714284,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9306358381502889,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0,
        "examples": true,
        "kappa": 1.0,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": true,
        "kappa": 0.8632478632478634,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.6994219653179191,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9516129032258066,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9285714285714284,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9285714285714284,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": true,
        "kappa": 0.7580645161290324,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9306358381502889,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8843930635838151,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": true,
        "kappa": 0.7183833116036505,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": true,
        "kappa": 0.8632478632478634,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.6994219653179191,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.6994219653179191,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": false,
        "kappa": 0.6225165562913907,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.125,
        "examples": false,
        "kappa": 0.5929648241206029,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": false,
        "kappa": 0.6295399515738498,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": false,
        "kappa": 0.7589285714285713,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2569444444444444,
        "examples": false,
        "kappa": 0.23094688221709012,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": false,
        "kappa": 0.7551020408163267,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.7851387645478962,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": false,
        "kappa": 0.7417218543046357,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.25,
        "examples": false,
        "kappa": 0.2609067579127458,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.771347918136909,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.6381909547738691,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2152777777777778,
        "examples": false,
        "kappa": 0.2643375082399471,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": false,
        "kappa": 0.6731234866828089,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": false,
        "kappa": 0.08947202023395531,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.24305555555555555,
        "examples": false,
        "kappa": 0.27251732101616616,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.11805555555555555,
        "examples": true,
        "kappa": 0.6470588235294117,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": true,
        "kappa": 0.7421665174574752,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.08333333333333333,
        "examples": true,
        "kappa": 0.7421665174574752,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": true,
        "kappa": 0.9230152365677626,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2777777777777778,
        "examples": true,
        "kappa": 0.1601049868766403,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8844672657252889,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": true,
        "kappa": 0.8844672657252889,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.13194444444444445,
        "examples": true,
        "kappa": 0.6152980877390327,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2708333333333333,
        "examples": true,
        "kappa": 0.12359550561797712,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9515966386554624,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": true,
        "kappa": 0.7074020319303338,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2361111111111111,
        "examples": true,
        "kappa": 0.20234604105571824,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": true,
        "kappa": 0.6656023222060956,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.25,
        "examples": true,
        "kappa": 0.1554252199413489,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.2916666666666667,
        "examples": true,
        "kappa": 0.140664961636829,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "NEG",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9285714285714284,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": false,
        "kappa": 0.9754098360655739,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9262295081967211,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": false,
        "kappa": 0.9500000000000002,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8846153846153847,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": false,
        "kappa": 0.906158357771261,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.8592375366568916,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8809523809523809,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.8227146814404431,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": false,
        "kappa": 0.9031932773109244,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": false,
        "kappa": 0.9262295081967211,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.041666666666666664,
        "examples": false,
        "kappa": 0.8634208030350934,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.034722222222222224,
        "examples": false,
        "kappa": 0.8770491803278688,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.817894404046791,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04861111111111111,
        "examples": false,
        "kappa": 0.8384615384615383,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0,
        "examples": true,
        "kappa": 1.0,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9754098360655739,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9285714285714284,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9754098360655739,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": true,
        "kappa": 0.8064516129032258,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9754098360655739,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9285714285714284,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9754098360655739,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": true,
        "kappa": 0.8064516129032258,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": true,
        "kappa": 0.906158357771261,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9515966386554624,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": true,
        "kappa": 0.7855724685638651,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.027777777777777776,
        "examples": true,
        "kappa": 0.906158357771261,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0763888888888889,
        "examples": true,
        "kappa": 0.7456647398843933,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": true,
        "kappa": 0.7855724685638651,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "en",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.7857142857142858,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": false,
        "kappa": 0.9754098360655739,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.03496503496503497,
        "examples": false,
        "kappa": 0.8809325562031639,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0,
        "examples": false,
        "kappa": 1.0,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.793103448275862,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.8092995879929371,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1048951048951049,
        "examples": false,
        "kappa": 0.688,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.06944444444444445,
        "examples": false,
        "kappa": 0.7857142857142858,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": false,
        "kappa": 0.6492082825822167,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.04195804195804196,
        "examples": false,
        "kappa": 0.8591595535128036,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 143,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": false,
        "kappa": 0.9754098360655739,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0625,
        "examples": false,
        "kappa": 0.771347918136909,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.03496503496503497,
        "examples": false,
        "kappa": 0.8809325562031639,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09090909090909091,
        "examples": false,
        "kappa": 0.6811867604184532,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 143,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.05555555555555555,
        "examples": false,
        "kappa": 0.793103448275862,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9754098360655739,
        "model_a": "claude-haiku",
        "model_b": "claude-sonnet",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.0,
        "examples": true,
        "kappa": 1.0,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9754098360655739,
        "model_a": "claude-haiku",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9516129032258066,
        "model_a": "claude-haiku",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.673913043478261,
        "model_a": "claude-haiku",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9754098360655739,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl31",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9515966386554624,
        "model_a": "claude-sonnet",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9761747187293184,
        "model_a": "claude-sonnet",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09722222222222222,
        "examples": true,
        "kappa": 0.6991942703670546,
        "model_a": "claude-sonnet",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.006944444444444444,
        "examples": true,
        "kappa": 0.9754098360655739,
        "model_a": "gemini-fl31",
        "model_b": "gemini-fl35",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.013888888888888888,
        "examples": true,
        "kappa": 0.9516129032258066,
        "model_a": "gemini-fl31",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.10416666666666667,
        "examples": true,
        "kappa": 0.673913043478261,
        "model_a": "gemini-fl31",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.020833333333333332,
        "examples": true,
        "kappa": 0.9285241561879549,
        "model_a": "gemini-fl35",
        "model_b": "gpt-luna",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.1111111111111111,
        "examples": true,
        "kappa": 0.6562220232766337,
        "model_a": "gemini-fl35",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "cross",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      },
      {
        "disagreement": 0.09027777777777778,
        "examples": true,
        "kappa": 0.7238938053097346,
        "model_a": "gpt-luna",
        "model_b": "gpt-nano",
        "n": 144,
        "pair_type": "within",
        "rubric_lang": "ko",
        "set": "B",
        "structure": "POS",
        "unit_lang": "ko"
      }
    ],
    "sensitivity_structure_flips": [
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.11666666666666667
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.1375
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.125
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.09027777777777778
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.06388888888888888
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.06111111111111111
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.034722222222222224
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.15
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.09444444444444444
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.006944444444444444
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.09861111111111111
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.10138888888888889
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 143,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.055944055944055944
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.09027777777777778
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.09444444444444444
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.034722222222222224
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.09027777777777778
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.2708333333333333
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.3625
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.2569444444444444
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.2777777777777778
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.10277777777777777
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.15
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.18055555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.125
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.11805555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.14583333333333334
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 708,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.05649717514124294
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.06388888888888888
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.09861111111111111
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.12777777777777777
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.034722222222222224
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.11805555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.041666666666666664
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.1125
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.1375
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.14583333333333334
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.09027777777777778
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.11527777777777778
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.13194444444444445
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.10416666666666667
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.125
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.20277777777777778
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.125
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.2222222222222222
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.13194444444444445
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.1388888888888889
      }
    ],
    "structure_flips": [
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.11805555555555555
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.14305555555555555
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.125
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.09027777777777778
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.07083333333333333
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.06388888888888888
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.034722222222222224
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.15416666666666667
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.09583333333333334
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.020833333333333332
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.006944444444444444
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.1111111111111111
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.11388888888888889
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.04861111111111111
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 143,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.07692307692307693
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.013888888888888888
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.09583333333333334
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.10138888888888889
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.034722222222222224
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.08333333333333333
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.10416666666666667
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.2763888888888889
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.3763888888888889
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "POS_NEG",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.2569444444444444
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "POS_NEG",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.2847222222222222
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.11388888888888889
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.16666666666666666
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.1875
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.1875
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.125
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "claude-haiku",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.18055555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 708,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.06779661016949153
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.07222222222222222
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "claude-sonnet",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.027777777777777776
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.11944444444444445
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.041666666666666664
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.11805555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gemini-fl31",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0763888888888889
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.12777777777777777
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.1597222222222222
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.05555555555555555
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.0625
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gemini-fl35",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.06944444444444445
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.1125
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.12083333333333333
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.1111111111111111
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.20833333333333334
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.13194444444444445
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gpt-luna",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.2361111111111111
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 720,
        "rubric_lang": "en",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.13194444444444445
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 720,
        "rubric_lang": "ko",
        "set": "A",
        "unit_lang": "ko",
        "value": 0.2111111111111111
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.1388888888888889
      },
      {
        "comparison": "COND_EXC",
        "examples": false,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.22916666666666666
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "en",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.1388888888888889
      },
      {
        "comparison": "COND_EXC",
        "examples": true,
        "model_key": "gpt-nano",
        "n": 144,
        "rubric_lang": "ko",
        "set": "B",
        "unit_lang": "ko",
        "value": 0.1527777777777778
      }
    ]
  }
}


==> anc/src/rle/analysis/agreement.py <==
from itertools import combinations

import krippendorff
import numpy as np
import pandas as pd

OBS = [
    "set",
    "unit_id",
    "unit_lang",
    "criterion_id",
    "structure",
    "rubric_lang",
    "examples",
    "mode",
    "rep",
]
CONDITIONS = ["set", "unit_lang", "structure", "rubric_lang", "examples"]
CODES = {"MET": 0, "VIOLATED": 1, "NA": 2}


def cohen_kappa(left, right):
    left, right = np.asarray(left, dtype=object), np.asarray(right, dtype=object)
    valid = pd.notna(left) & pd.notna(right)
    left, right = left[valid], right[valid]
    if not len(left):
        return float("nan")
    categories = sorted(set(left) | set(right))
    observed = np.mean(left == right)
    expected = sum(np.mean(left == v) * np.mean(right == v) for v in categories)
    return float((observed - expected) / (1 - expected)) if expected < 1 else float("nan")


def fleiss_kappa(ratings):
    ratings = np.asarray(ratings, dtype=float)
    if ratings.ndim != 2 or ratings.shape[1] < 2:
        return float("nan")
    ratings = ratings[~np.isnan(ratings).any(axis=1)]
    n, raters = ratings.shape
    if not n:
        return float("nan")
    counts = np.stack([(ratings == c).sum(axis=1) for c in (0, 1, 2)], axis=1)
    observed = np.mean((np.square(counts).sum(axis=1) - raters) / (raters * (raters - 1)))
    expected = np.square(counts.sum(axis=0) / (n * raters)).sum()
    return float((observed - expected) / (1 - expected)) if expected < 1 else float("nan")


def alpha(ratings):
    ratings = np.asarray(ratings, dtype=float)
    if ratings.ndim != 2 or not ratings.size or np.unique(ratings[~np.isnan(ratings)]).size < 2:
        return float("nan")
    try:
        return float(
            krippendorff.alpha(
                reliability_data=ratings.T, level_of_measurement="nominal", value_domain=[0, 1, 2]
            )
        )
    except ValueError:
        return float("nan")


def wide(frame):
    return frame.pivot(index=OBS, columns="model_key", values="verdict")


def model_pairs(frame):
    models = (
        frame[["model_key", "provider"]].drop_duplicates().set_index("model_key").provider.to_dict()
    )
    return [
        (a, b, "within" if models[a] == models[b] else "cross")
        for a, b in combinations(sorted(models), 2)
    ]


def pair_table(frame):
    result = []
    pairs = model_pairs(frame)
    for conditions, group in frame.groupby(CONDITIONS, sort=True, dropna=False):
        table = wide(group)
        for a, b, pair_type in pairs:
            if a not in table or b not in table:
                continue
            matched = table[[a, b]].dropna()
            result.append(
                {
                    **dict(zip(CONDITIONS, conditions, strict=True)),
                    "model_a": a,
                    "model_b": b,
                    "pair_type": pair_type,
                    "kappa": cohen_kappa(matched[a], matched[b]),
                    "disagreement": float((matched[a] != matched[b]).mean())
                    if len(matched)
                    else float("nan"),
                    "n": len(matched),
                }
            )
    return pd.DataFrame(result)


def overall_table(frame):
    result = []
    expected = sorted(frame.model_key.unique())
    for conditions, group in frame.groupby(CONDITIONS, sort=True, dropna=False):
        table = wide(group).reindex(columns=expected).apply(lambda column: column.map(CODES))
        ratings = table.to_numpy(dtype=float)
        result.append(
            {
                **dict(zip(CONDITIONS, conditions, strict=True)),
                "fleiss_kappa": fleiss_kappa(ratings),
                "krippendorff_alpha": alpha(ratings),
                "n": len(table),
                "n_complete": int(np.sum(~np.isnan(ratings).any(axis=1))),
                "raters": len(expected),
            }
        )
    return pd.DataFrame(result)


def disagreement_rows(frame):
    table = wide(frame)
    result = []
    for a, b, pair_type in model_pairs(frame):
        if a not in table or b not in table:
            continue
        pair = table[[a, b]].dropna()
        data = pair.reset_index()[OBS]
        data["disagree"] = (pair[a] != pair[b]).to_numpy(dtype=int)
        data["pair_type"] = pair_type
        data["model_pair"] = a + ":" + b
        data["cluster_id"] = data["set"] + ":" + data["unit_id"]
        result.append(data)
    return pd.concat(result, ignore_index=True) if result else pd.DataFrame()


==> anc/src/rle/analysis/bootstrap.py <==
import warnings

import numpy as np

from rle.analysis.agreement import CODES, model_pairs, wide


def kappa_counts(counts):
    matrix = counts.reshape(*counts.shape[:-1], 3, 3)
    n = matrix.sum(axis=(-2, -1))
    observed = np.trace(matrix, axis1=-2, axis2=-1)
    expected = (matrix.sum(axis=-2) * matrix.sum(axis=-1)).sum(axis=-1)
    denominator = n * n - expected
    return np.divide(
        observed * n - expected,
        denominator,
        out=np.full(n.shape, np.nan, dtype=float),
        where=denominator > 0,
    )


class ClusterBootstrap:
    """Sufficient 3x3 contingency counts; paired resampling of whole units within sets."""

    def __init__(self, frame):
        pairs = model_pairs(frame)
        self.pair_types = np.array([p[2] for p in pairs])
        table = wide(frame).apply(lambda column: column.map(CODES))
        index = table.index.to_frame(index=False)
        units = sorted(set(zip(index["set"], index["unit_id"], strict=True)))
        self.units = units
        unit_index = {unit: i for i, unit in enumerate(units)}
        u = np.array(
            [unit_index[unit] for unit in zip(index["set"], index["unit_id"], strict=True)]
        )
        examples = index.examples.to_numpy(dtype=int)
        language = index.rubric_lang.map({"ko": 0, "en": 1}).to_numpy(dtype=int)
        self.counts = np.zeros((len(units), 2, 2, len(pairs), 9), dtype=float)
        for p, (a, b, _) in enumerate(pairs):
            left = table[a].to_numpy(dtype=float)
            right = table[b].to_numpy(dtype=float)
            valid = np.isfinite(left) & np.isfinite(right)
            cells = (left[valid] * 3 + right[valid]).astype(int)
            np.add.at(
                self.counts,
                (u[valid], examples[valid], language[valid], np.full(valid.sum(), p), cells),
                1,
            )
        self.strata = [
            np.array([i for i, unit in enumerate(units) if unit[0] == s])
            for s in sorted({unit[0] for unit in units})
        ]

    def statistics(self, totals):
        kappas = kappa_counts(totals)
        with warnings.catch_warnings():
            warnings.simplefilter("ignore", RuntimeWarning)
            cross = np.nanmean(kappas[..., self.pair_types == "cross"], axis=-1)
            within = np.nanmean(kappas[..., self.pair_types == "within"], axis=-1)
            # Examples index, language index. H3 averages the two language-specific contrasts.
            return {
                "H1": cross[..., 0, 0] - cross[..., 0, 1],
                "H3": np.nanmean(within[..., 0, :] - cross[..., 0, :], axis=-1),
                "examples_kappa_difference": (cross[..., 1, 0] - cross[..., 1, 1])
                - (cross[..., 0, 0] - cross[..., 0, 1]),
                "cross_ko": cross[..., 0, 0],
                "cross_en": cross[..., 0, 1],
                "within_ko": within[..., 0, 0],
                "within_en": within[..., 0, 1],
            }

    def run(self, iterations: int, seed: int):
        if not len(self.units):
            return {}
        point = self.statistics(self.counts.sum(axis=0))
        rng = np.random.default_rng(seed)
        distributions = {k: [] for k in point}
        flat = self.counts.reshape(len(self.units), -1)
        for start in range(0, iterations, 128):
            batch = min(128, iterations - start)
            weights = np.zeros((batch, len(self.units)), dtype=float)
            for indices in self.strata:
                weights[:, indices] = rng.multinomial(
                    len(indices), np.full(len(indices), 1 / len(indices)), size=batch
                )
            totals = (weights @ flat).reshape(batch, *self.counts.shape[1:])
            values = self.statistics(totals)
            for key in point:
                distributions[key].extend(np.asarray(values[key]).tolist())
        results = {}
        for key, estimate in point.items():
            samples = np.asarray(distributions[key])
            samples = samples[np.isfinite(samples)]
            valid = len(samples)
            # Author decision: uncentered two-tail bootstrap mass, with ties in both tails.
            p = (
                min(1.0, 2 * min(float(np.mean(samples <= 0)), float(np.mean(samples >= 0))))
                if valid and np.isfinite(estimate)
                else None
            )
            ci = np.quantile(samples, [0.025, 0.975]) if valid else [None, None]
            results[key] = {
                "value": float(estimate),
                "ci_low": ci[0],
                "ci_high": ci[1],
                "n": len(self.units),
                "valid_replicates": valid,
                "iterations": iterations,
                "p_value": p,
            }
        return results


==> anc/src/rle/analysis/flips.py <==
import numpy as np
import pandas as pd

from rle.analysis.agreement import CODES, OBS, cohen_kappa, fleiss_kappa


def _flip(frame, column, a, b, name):
    keys = ["model_key"] + [key for key in OBS if key != column]
    pair = frame[frame[column].isin([a, b])].pivot(index=keys, columns=column, values="verdict")
    if a not in pair or b not in pair:
        return pd.DataFrame()
    pair = pair[[a, b]].dropna().reset_index()
    pair["flipped"] = pair[a] != pair[b]
    groups = ["model_key", "set", "unit_lang", "examples"] + (
        ["rubric_lang"] if column == "structure" else ["structure"]
    )
    result = pair.groupby(groups, sort=True).flipped.agg(value="mean", n="count").reset_index()
    result["comparison"] = name
    return result


def structure_flips(frame):
    return pd.concat(
        [
            _flip(frame, "structure", "POS", "NEG", "POS_NEG"),
            _flip(frame, "structure", "COND", "EXC", "COND_EXC"),
        ],
        ignore_index=True,
    )


def language_flips(frame):
    return _flip(frame, "rubric_lang", "ko", "en", "KO_EN")


def interpretation(frame, *, divergent_only=True, by_category=False):
    selected = frame[
        frame.block.isin(["B-MAIN-KO", "B-MAIN"])
        & frame.unit_lang.eq("ko")
        & frame.rep.eq(0)
        & frame["mode"].eq("RATIONALE")
        & frame.parse_status.ne("FAILED")
        & frame.verdict.notna()
    ].copy()
    if divergent_only:
        selected = selected[selected.literal != selected.intended]
    selected["meaning_group"] = selected.structure.map(
        {"POS": "PLAIN", "NEG": "PLAIN", "COND": "SCOPED", "EXC": "SCOPED"}
    )
    groups = ["model_key", "rubric_lang", "meaning_group", "examples"]
    if by_category:
        groups.append("category")
    result = []
    for key, data in selected.groupby(groups, sort=True):
        result.append(
            {
                **dict(zip(groups, key, strict=True)),
                "literal_rate": float((data.verdict == data.literal).mean()),
                "intended_rate": float((data.verdict == data.intended).mean()),
                "other_rate": float(
                    ((data.verdict != data.literal) & (data.verdict != data.intended)).mean()
                ),
                "n": len(data),
                "scope": "literal_ne_intended" if divergent_only else "all_cases",
            }
        )
    return pd.DataFrame(
        result, columns=groups + ["literal_rate", "intended_rate", "other_rate", "n", "scope"]
    )


EXPECTED_REPEAT_COMBINATIONS = 36 * 4 * 2 * 2


def repeat_consistency(frame):
    selected = frame[
        (frame["set"] == "B")
        & (frame.unit_lang == "ko")
        & frame["mode"].eq("RATIONALE")
        & (
            (frame.block.isin(["B-MAIN-KO", "B-MAIN"]) & frame.rep.eq(0))
            | (frame.block.eq("B-REPEAT") & frame.rep.isin([1, 2]))
        )
    ]
    selected = selected.copy()
    selected.loc[selected.parse_status.eq("FAILED"), "verdict"] = None
    keys = ["model_key"] + [key for key in OBS if key != "rep"]
    matrix = (
        selected.pivot(index=keys, columns="rep", values="verdict")
        .reindex(columns=[0, 1, 2])
        .dropna()
        .reset_index()
    )
    result = []
    for model in sorted(selected.model_key.unique()):
        group = matrix[matrix.model_key.eq(model)]
        numeric = group[[0, 1, 2]].apply(lambda column: column.map(CODES)).to_numpy(dtype=float)
        kappas = [cohen_kappa(group[a], group[b]) for a, b in ((0, 1), (0, 2), (1, 2))]
        result.append(
            {
                "model_key": model,
                "expected_n": EXPECTED_REPEAT_COMBINATIONS,
                "all_same_rate": float(group[[0, 1, 2]].nunique(axis=1).eq(1).mean())
                if len(group)
                else float("nan"),
                "fleiss_kappa": fleiss_kappa(numeric),
                "cohen_0_1": kappas[0],
                "cohen_0_2": kappas[1],
                "cohen_1_2": kappas[2],
                "mean_pairwise_cohen": float(np.nanmean(kappas))
                if np.isfinite(kappas).any()
                else float("nan"),
                "n": len(group),
            }
        )
    return pd.DataFrame(result)


==> anc/src/rle/analysis/report.py <==
from __future__ import annotations

import math
import re
import shutil
import subprocess
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from statsmodels.stats.multitest import multipletests

from rle.analysis.agreement import CONDITIONS, disagreement_rows, overall_table, pair_table
from rle.analysis.bootstrap import ClusterBootstrap
from rle.analysis.flips import interpretation, language_flips, repeat_consistency, structure_flips
from rle.io import RLEError, read_json, safe_run, write_json, write_text
from rle.parse import rationale_operations


def clean(value):
    if isinstance(value, dict):
        return {str(k): clean(v) for k, v in value.items()}
    if isinstance(value, (list, tuple)):
        return [clean(v) for v in value]
    if isinstance(value, np.generic):
        value = value.item()
    if isinstance(value, float) and not math.isfinite(value):
        return None
    return value


def metric(value=None, n=0, **extra):
    return {"value": value, "ci_low": None, "ci_high": None, "n": n, **extra}


def export_table(out, name, frame, mock):
    table = frame.copy()
    table.insert(0, "data_kind", "MOCK" if mock else "LIVE")
    folder = out / "tables"
    folder.mkdir(exist_ok=True, parents=True)
    write_text(folder / f"{name}.csv", table.to_csv(index=False, float_format="%.10g"))
    write_text(
        folder / f"{name}.tex",
        ("% MOCK — synthetic test output\n" if mock else "% LIVE\n")
        + table.to_latex(index=False, escape=True, float_format=lambda x: f"{x:.6f}"),
    )


def glmm(frame, out, mock):
    path = out / "regression"
    path.mkdir(parents=True, exist_ok=True)
    observations = disagreement_rows(frame)
    observations.insert(0, "data_kind", "MOCK" if mock else "LIVE")
    write_text(path / "observations.csv", observations.to_csv(index=False))
    executable = shutil.which("Rscript")
    script = Path(__file__).parents[3] / "analysis/glmm.R"
    if executable is None:
        return {"status": "skipped", "reason": "Rscript not installed"}
    if observations.empty:
        return {"status": "skipped", "reason": "No eligible paired observations"}
    process = subprocess.run(
        [executable, str(script), str(path / "observations.csv"), str(path)],
        capture_output=True,
        text=True,
    )
    if process.returncode:
        write_text(path / "error.txt", ("MOCK\n" if mock else "") + process.stderr)
        return {"status": "failed", "reason": "Rscript failed; see regression/error.txt"}
    result = read_json(path / "status.json")
    result["data_kind"] = "MOCK" if mock else "LIVE"
    write_json(path / "status.json", result)
    if (path / "coefficients.csv").exists():
        coefficients = pd.read_csv(path / "coefficients.csv")
        coefficients.insert(0, "data_kind", "MOCK" if mock else "LIVE")
        write_text(path / "coefficients.csv", coefficients.to_csv(index=False))
        export_table(out, "glmm_coefficients", coefficients.drop(columns="data_kind"), mock)
    return result


def bootstrap_metrics(frame, exp):
    if frame.empty or len(frame.model_key.unique()) < 2:
        return {}
    return ClusterBootstrap(frame).run(exp["bootstrap_iterations"], exp["bootstrap_seed"])


def hypothesis_support(primary, holm):
    high = primary.get("H1", {}).get("ci_high")
    support = {"H1": None if high is None or not math.isfinite(high) else bool(high < 0)}
    for h in ("H2", "H3", "H4"):
        value = primary.get(h, {}).get("value")
        p = holm.get(h, {}).get("value")
        support[h] = (
            None
            if value is None or p is None or not math.isfinite(value) or not math.isfinite(p)
            else bool(value > 0 and p < 0.05)
        )
    return support


def completed_analysis_blocks(manifest, confirm_models):
    by_model = manifest.get("completed_blocks_by_model")
    completed = (
        [
            b
            for b in ("B-MAIN-KO", "A-MAIN", "B-BASELINE", "B-REPEAT", "B-MAIN-EN")
            if all(b in by_model.get(m["key"], []) for m in confirm_models)
        ]
        if by_model is not None
        else manifest.get("completed_blocks", [])
    )
    return completed


def analyze(root: Path, run_id: str, *, allow_mock=False):
    run = safe_run(root, run_id)
    manifest = read_json(run / "manifest.json")
    if manifest["kind"] != "main":
        raise RLEError("Analysis rejects pilot and auxiliary runs")
    mock = bool(manifest["mock"] or manifest["derived_mock"])
    if manifest["mock"] is None:
        raise RLEError("Run has not been collected")
    if mock and not allow_mock:
        raise RLEError("MOCK run requires --allow-mock; outputs will be marked MOCK")
    exp = manifest["experiment"]
    if not mock and exp.get("analysis_definitions") != "fixed_analysis":
        raise RLEError(
            "Resolve analysis_definitions before confirmatory analysis (see ANALYSIS_PLAN.md)"
        )
    frame = pd.read_parquet(run / "judgments.parquet")
    if frame["mock"].any() and not mock:
        raise RLEError("Parquet mock provenance disagrees with manifest")
    if frame.duplicated(["request_id", "model_key", "item_id"]).any():
        raise RLEError("Duplicate judgments would inflate observations")
    confirm_models = [m for m in manifest["models"] if m["role"] == "confirmatory"]
    from rle.config import confirmatory_design

    confirmatory_design(manifest["models"])
    completed = completed_analysis_blocks(manifest, confirm_models)
    if not any(b in completed for b in ("A-MAIN", "B-MAIN-KO", "B-MAIN")):
        raise RLEError("No complete main block across all confirmatory models")
    if manifest.get("version_change_warning"):
        raise RLEError("Model version changed during this run; resolve before analysis")
    out = root / "outputs" / run_id
    out.mkdir(parents=True, exist_ok=True)
    all_confirm = frame[
        frame.role.eq("confirmatory") & frame.confirmatory & frame.block.isin(completed)
    ]
    main = all_confirm[all_confirm.rep.eq(0) & all_confirm["mode"].eq("RATIONALE")]
    english = main[main.unit_lang.eq("en")] if "B-MAIN-EN" in completed else main.iloc[:0]
    main = main[main.unit_lang.eq("ko")]
    ko = main
    # NA is a third nominal category in primary analyses; missing is never recoded.
    sensitiv = ko.copy()
    sensitiv["verdict"] = sensitiv.verdict.replace({"NA": "MET"})
    sensitiv["literal"] = sensitiv.literal.replace({"NA": "MET"})
    sensitiv["intended"] = sensitiv.intended.replace({"NA": "MET"})
    tables = {
        "rationale_operations": rationale_operations(frame),
        "pairwise": pair_table(main),
        "overall": overall_table(main),
        "structure_flips": structure_flips(main),
        "language_flips": language_flips(main),
        "interpretation_divergent": interpretation(main),
        "interpretation_category": interpretation(main, by_category=True),
        "interpretation_all": interpretation(main, divergent_only=False),
        "repeat_consistency": repeat_consistency(all_confirm),
        "sensitivity_pairwise": pair_table(sensitiv),
        "sensitivity_overall": overall_table(sensitiv),
        "sensitivity_structure_flips": structure_flips(sensitiv),
        "sensitivity_language_flips": language_flips(sensitiv),
        "sensitivity_interpretation_divergent": interpretation(sensitiv),
        "sensitivity_interpretation_all": interpretation(sensitiv, divergent_only=False),
    }
    if not english.empty:
        tables["english_units_pairwise"] = pair_table(english)
        tables["english_units_overall"] = overall_table(english)
    else:
        for name in ("english_units_pairwise", "english_units_overall"):
            for suffix in ("csv", "tex"):
                (out / "tables" / f"{name}.{suffix}").unlink(missing_ok=True)
    missing = (
        frame.assign(failed=frame.verdict.isna())
        .groupby(["model_key", "block", *CONDITIONS], sort=True)
        .failed.agg(value="mean", missing="sum", n="count")
        .reset_index()
    )
    tables["missingness"] = missing
    tables["agreement_summary"] = (
        tables["pairwise"]
        .groupby([*CONDITIONS, "pair_type"], sort=True)
        .agg(
            mean_kappa=("kappa", "mean"),
            mean_disagreement=("disagreement", "mean"),
            defined_pairs=("kappa", "count"),
            n=("n", "sum"),
        )
        .reset_index()
    )
    reference = frame[
        frame.confirmatory
        & frame.block.isin(completed)
        & frame.rep.eq(0)
        & frame.unit_lang.eq("ko")
        & frame["mode"].eq("RATIONALE")
    ]
    ref_keys = {m["key"] for m in manifest["models"] if m["role"] == "reference"}
    ref_pair = pair_table(reference)
    tables["reference_pairs"] = ref_pair[
        ref_pair.model_a.isin(ref_keys) | ref_pair.model_b.isin(ref_keys)
    ]
    tables["reference_structure_flips"] = structure_flips(
        reference[reference.model_key.isin(ref_keys)]
    )
    tables["reference_language_flips"] = language_flips(
        reference[reference.model_key.isin(ref_keys)]
    )
    baseline = all_confirm[all_confirm.block.eq("B-BASELINE")]
    if not baseline.empty:
        tables["baseline_pairwise"] = pair_table(baseline)
        tables["baseline_language_flips"] = language_flips(baseline)
        tables["rationale_matched_pairwise"] = pair_table(ko[ko["set"].eq("B") & ~ko.examples])
        tables["rationale_matched_language_flips"] = language_flips(
            ko[ko["set"].eq("B") & ~ko.examples]
        )
    subgroup_metrics = {}
    # G1: retain provider-family analysis; never stratify by drafting provenance.
    for family, keep in (
        ("claude", ko.provider.eq("anthropic")),
        ("other", ko.provider.ne("anthropic")),
    ):
        subset = ko[ko["set"].eq("B") & keep]
        tables[family + "_pairs"] = pair_table(subset)
        tables[family + "_structure_flips"] = structure_flips(subset)
        tables[family + "_language_flips"] = language_flips(subset)
        tables[family + "_interpretation"] = interpretation(subset)
    for old in (out / "tables").glob("drafted_*"):
        if old.suffix in (".csv", ".tex"):
            old.unlink()
    primary = bootstrap_metrics(ko, exp)
    for label, subset in (
        ("NA_merged", sensitiv),
        ("A", ko[ko["set"].eq("A")]),
        ("B", ko[ko["set"].eq("B")]),
        ("english_units", english),
    ):
        subgroup_metrics[label] = bootstrap_metrics(subset, exp)
    regression = glmm(ko[ko["set"].eq("B")], out, mock)
    for h in ("H2", "H4"):
        contrast = regression.get(h, {})
        primary[h] = metric(
            contrast.get("estimate"),
            len(ko[ko["set"].eq("B")].unit_id.unique()),
            p_value=contrast.get("p_value"),
            scale="log_odds",
        )
    hypothesis_p = {
        "H2": regression.get("H2", {}).get("p_value"),
        "H3": primary.get("H3", {}).get("p_value"),
        "H4": regression.get("H4", {}).get("p_value"),
    }
    # Keep the three-hypothesis family even if R is unavailable; unavailable tests are 1.
    adjusted = multipletests(
        [hypothesis_p[h] if hypothesis_p[h] is not None else 1.0 for h in ("H2", "H3", "H4")],
        method="holm",
    )[1]
    holm = {
        h: metric(
            float(p) if hypothesis_p[h] is not None else None,
            len(ko.unit_id.unique()),
            raw_p=hypothesis_p[h],
        )
        for h, p in zip(("H2", "H3", "H4"), adjusted, strict=True)
    }
    support = hypothesis_support(primary, holm)
    for name, table in tables.items():
        export_table(out, name, table, mock)
    results = clean(
        {
            "data_kind": "MOCK" if mock else "LIVE",
            "freeze_hash": manifest["input_hash"],
            "analysis_definitions": exp.get("analysis_definitions"),
            "english_auxiliary_complete": "B-MAIN-EN" in completed,
            "primary_interpretation_scope": "literal_ne_intended",
            "completed_blocks": completed,
            "excluded_incomplete_blocks": sorted(set(frame.block) - set(completed)),
            "metrics": primary,
            "sensitivity": subgroup_metrics,
            "holm_H2_H4": holm,
            "regression": regression,
            "hypothesis_support": support,
            "counts": {
                "judgments": metric(len(frame), len(frame)),
                "missing": metric(int(frame.verdict.isna().sum()), len(frame)),
                "excluded_items": metric(
                    sum(not i["confirmatory"] for i in manifest["items"]), len(manifest["items"])
                ),
            },
            "tables": {name: table.to_dict(orient="records") for name, table in tables.items()},
            "notes": [
                "Measures consistency, not accuracy.",
                "Undefined kappa is null; missing verdicts are pairwise excluded.",
                "Fleiss uses complete ratings; alpha allows missing ratings.",
                "H1 support in the predicted direction requires ci_high < 0.",
                "H2/H4 use equal-weight emmeans log-odds contrasts and two-sided Wald tests; H3 uses uncentered bootstrap tail mass.",
                "MOCK output must not be used as research evidence."
                if mock
                else "Observed responses only.",
            ],
        }
    )
    write_json(out / "results.json", results)
    write_numbers(out / "numbers.tex", results, mock)
    figures(out, tables["pairwise"], mock)
    return results


def write_numbers(path, results, mock):
    lines = [
        "% MOCK synthetic test output" if mock else "% LIVE",
        r"\newcommand{\RLEDataKind}{" + ("MOCK" if mock else "LIVE") + "}",
    ]
    used = set()

    def walk(value, keys):
        if isinstance(value, dict):
            if "value" in value and "n" in value:
                for field in ("value", "ci_low", "ci_high", "n", "p_value"):
                    if field not in value:
                        continue
                    raw_name = "_".join(keys + [field])
                    # TeX control sequence names must contain letters only.
                    name = (
                        "RLE"
                        + re.sub(
                            r"[^A-Za-z]",
                            "",
                            raw_name.replace("1", "One")
                            .replace("2", "Two")
                            .replace("3", "Three")
                            .replace("4", "Four"),
                        ).title()
                    )
                    if name in used:
                        raise RLEError(f"Duplicate LaTeX macro: {name}")
                    used.add(name)
                    number = value[field]
                    formatted = "NA" if number is None else f"{number:.6g}"
                    if mock:
                        formatted = "MOCK " + formatted
                    lines.append("\\newcommand{\\" + name + "}{" + formatted + "}")
            else:
                for key in sorted(value):
                    if key not in ("tables", "regression"):
                        walk(value[key], keys + [key])

    walk(results, [])
    write_text(path, "\n".join(lines) + "\n")


def figures(out, pairs, mock):
    (out / "figures").mkdir(exist_ok=True)
    fig, ax = plt.subplots(figsize=(7.2, 4.2), layout="constrained")
    if not pairs.empty:
        summary = pairs.groupby(["rubric_lang", "structure"]).kappa.mean()
        for lang, marker, style in (("ko", "o", "-"), ("en", "s", "--")):
            values = [summary.get((lang, s), float("nan")) for s in ("POS", "NEG", "COND", "EXC")]
            ax.plot(
                ["POS", "NEG", "COND", "EXC"], values, marker=marker, linestyle=style, label=lang
            )
        ax.legend(title="Rubric language")
    ax.set(
        ylabel="Mean pairwise Cohen kappa",
        xlabel="Structure",
        title=("MOCK — " if mock else "") + "Agreement by rubric structure",
    )
    ax.axhline(0, color="gray", linewidth=0.6)
    fig.savefig(
        out / "figures/agreement.pdf",
        metadata={
            "CreationDate": None,
            "ModDate": None,
            "Title": "MOCK agreement" if mock else "Agreement",
        },
    )
    plt.close(fig)


==> anc/src/rle/config.py <==
from rle.io import RLEError

def confirmatory_design(models):
    """Derive model indices and pair counts from the configured or frozen model list."""
    from itertools import combinations

    records = [m.model_dump() if hasattr(m, "model_dump") else m for m in models]
    selected = [m for m in records if m["role"] == "confirmatory"]
    keys = [m["key"] for m in selected]
    providers = [m["provider"] for m in selected]
    pairs = list(combinations(range(len(selected)), 2))
    cross = [(a, b) for a, b in pairs if providers[a] != providers[b]]
    within = [(a, b) for a, b in pairs if providers[a] == providers[b]]
    if len(set(keys)) != len(keys) or not cross or not within:
        raise RLEError("Confirmatory design requires unique models and within/cross pairs")
    return dict(
        model_keys=keys,
        providers=providers,
        model_count=len(keys),
        provider_count=len(set(providers)),
        pair_count=len(pairs),
        within_count=len(within),
        cross_count=len(cross),
    )


==> anc/src/rle/io.py <==
from __future__ import annotations
import json,re
from pathlib import Path
from typing import Any

class RLEError(ValueError):
    """Actionable validation or execution error."""

def canonical(value: Any) -> str:
    if hasattr(value, "model_dump"):
        value = value.model_dump(mode="json")
    return json.dumps(
        value, ensure_ascii=False, sort_keys=True, separators=(",", ":"), allow_nan=False
    )

def read_json(path: Path) -> Any:
    return json.loads(path.read_text(encoding="utf-8"))

def write_json(path: Path, value: Any) -> None:
    write_text(path, canonical(value) + "\n")

def write_text(path: Path, text: str) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temp = path.with_suffix(path.suffix + ".tmp")
    temp.write_text(text, encoding="utf-8")
    temp.replace(path)

def safe_run(root: Path, run_id: str) -> Path:
    if not re.fullmatch(r"[A-Za-z0-9][A-Za-z0-9_-]{0,79}", run_id):
        raise RLEError("run_id must use letters, digits, underscores or hyphens (max 80).")
    return root / "runs" / run_id


==> anc/src/rle/parse.py <==
def rationale_operations(frame):
    """Rates among valid RATIONALE judgments; unavailable word counts are reported."""
    selected = frame[frame["mode"].eq("RATIONALE") & frame.parse_status.ne("FAILED")].copy()
    selected["over"] = selected.rationale_over_30.eq(True)
    selected["unavailable"] = selected.rationale_word_count.isna()
    return (
        selected.groupby(["model_key", "rubric_lang"], sort=True)
        .agg(
            valid_judgments=("parse_status", "size"),
            rationale_over_30_count=("over", "sum"),
            rationale_over_30_rate=("over", "mean"),
            rationale_word_count_missing=("unavailable", "sum"),
        )
        .reset_index()
    )


==> anc/verification-summary.json <==
{
  "offline": true,
  "elapsed_seconds": 160.90745375002734,
  "numeric_checks": 8342,
  "all_match": true,
  "all_exact": true,
  "max_absolute_difference": 0.0,
  "manuscript_Table1_cells": 16,
  "manuscript_Table2_cells": 36,
  "network_enforcement": "macOS sandbox-exec deny network*",
  "scope": "fixed analysis rerun only",
  "exploratory_audit_recomputed_offline": true,
  "exploratory_outputs_identical": true,
  "exploratory_Table3_numbers": 28,
  "exploratory_Table3_mismatches": 0,
  "manuscript_descriptive_mismatches": 2,
  "release_version": "v0.5",
  "network_probe_blocked": true
}

